Decoupling Vector Data and Index Storage for Space Efficiency

Managing large-scale vector datasets with disk-resident graph approximate nearest neighbor search (ANNS) systems incurs substantial storage overhead due to the co-location of vector data and auxiliary index metadata, which prevents the storage layer from exploiting their distinct compressibility. We present COMPASS, a component-aware compressed storage framework for disk-resident graph vector search. Leveraging data-index decoupling as a foundation, COMPASS losslessly compresses each component according to its distinct compressibility characteristics, thereby significantly reducing storage space. It further adapts the search and update paths to preserve their performance under compressed storage layouts. Evaluation on real-world public and proprietary billion-scale datasets shows that COMPASS reduces storage space by up to 58.7%, while delivering improved or competitive search and update performance compared to state-of-the-art disk-resident graph ANNS systems.

==> plot/evaluation/compression_algo/compression_algo.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Patch

plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['font.size'] = 10
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

colors = {
    'Raw':     '#B0B0B0',
    'ZSTD':    '#ED7D31',
    'Huffman': '#5B9BD5',
    'DecoupleVS':  '#7EB4D8',
}

hatches = {
    'Raw':     '',
    'ZSTD':    '',
    'Huffman': '..',
    'DecoupleVS':  '',
}

LABEL_FS  = 42
TICK_FS   = 42
BARVAL_FS = 28
BW        = 0.28   # bar width in data coords — same for both figures

# ---- Graph data ----
r_labels  = ['32', '64', '96', '128']
graph_raw = [12.3, 25.4, 38.1, 54.5]
graph_data = {
    'Raw':     [12.3,  25.4,  38.1,  54.5],
    'ZSTD':    [11.07, 17.8,  26.3,  33.79],
    'Huffman': [11.07, 17.8,  26.3,  34.4],
    'DecoupleVS':  [10.3,  14.4,  19.6,  22.9],
}

# ---- Vector data ----
dataset_labels = ['DecoupleVS', 'SIFT', 'SPACEV']
vector_raw = [52.1, 11.9, 9.31]
vector_data = {
    'Raw':     [52.1, 11.9, 9.31],
    'ZSTD':    [25.5,  8.7, 6.61],
    'Huffman': [32.0,  9.0, 6.78],
    'DecoupleVS':  [27.6,  9.0, 6.78],
}

# =====================================================================
# Equal inter-cluster gaps + equal physical bar widths
#
# Both figures now have 4 algorithms per cluster.
# cluster pitch = 4*BW + GAP  where GAP is a fixed inter-cluster gap.
#
# Graph:  4 clusters → x_graph = [0, PITCH, 2*PITCH, 3*PITCH]
# Vector: 3 clusters → x_vec   = [0, PITCH, 2*PITCH]
#
# x-range graph = 3*PITCH + 4*BW + 2*XLIM_PAD
# x-range vector = 2*PITCH + 4*BW + 2*XLIM_PAD
# FIG_W proportional so physical bar width is identical in both figures.
# =====================================================================
GAP      = 0.20             # inter-cluster gap (narrow, bars are wider)
PITCH    = 4 * BW + GAP     # cluster pitch

x_graph  = np.array([i * PITCH for i in range(4)])
x_vec    = np.array([i * PITCH for i in range(3)])

XLIM_PAD   = 0.70
xlim_g     = (-XLIM_PAD, x_graph[-1] + XLIM_PAD)
xlim_v     = (-XLIM_PAD, x_vec[-1]   + XLIM_PAD)

MARGIN      = 1.8   # fixed margin for ylabel+yticks
FIG_H       = 6
FIG_W_GRAPH = 10.5
dw_g        = FIG_W_GRAPH - MARGIN
dw_v        = dw_g * (xlim_v[1] - xlim_v[0]) / (xlim_g[1] - xlim_g[0])
FIG_W_VEC   = dw_v + MARGIN


# ===== Figure 1: Graph compression =====
fig1, ax1 = plt.subplots(figsize=(FIG_W_GRAPH, FIG_H))
algs_graph = ['Raw', 'ZSTD', 'Huffman', 'DecoupleVS']

for j, alg in enumerate(algs_graph):
    norm_vals = [graph_data[alg][i] / graph_raw[i] for i in range(len(r_labels))]
    offset    = (j - (len(algs_graph) - 1) / 2) * BW
    bars      = ax1.bar(x_graph + offset, norm_vals, BW,
                        color=colors[alg], hatch=hatches[alg], edgecolor='black', linewidth=0.8)
    for bar, v in zip(bars, graph_data[alg]):
        h = bar.get_height()
        ax1.text(bar.get_x() + bar.get_width() / 2,
                 h + 0.01,
                 f'{v:.1f}',
                 ha='center', va='bottom', fontsize=BARVAL_FS,
                 color='black', rotation=90)

ax1.set_ylabel('Norm. storage size', fontsize=36)
ax1.set_xlabel('Neighbor list size', fontsize=LABEL_FS)
ax1.set_xticks(x_graph)
ax1.set_xticklabels(r_labels, fontsize=TICK_FS)
ax1.tick_params(axis='y', labelsize=TICK_FS)
ax1.set_xlim(*xlim_g)
ax1.set_ylim(0, 1.6)
ax1.spines['top'].set_visible(False)
ax1.spines['right'].set_visible(False)

plt.tight_layout()
plt.savefig('graph.pdf', dpi=300, bbox_inches='tight')
plt.close(fig1)


# ===== Figure 2: Vector compression =====
fig2, ax2 = plt.subplots(figsize=(FIG_W_VEC, FIG_H))
algs_vec = ['Raw', 'ZSTD', 'Huffman', 'DecoupleVS']

for j, alg in enumerate(algs_vec):
    norm_vals = [vector_data[alg][i] / vector_raw[i] for i in range(len(dataset_labels))]
    offset    = (j - (len(algs_vec) - 1) / 2) * BW
    bars      = ax2.bar(x_vec + offset, norm_vals, BW,
                        color=colors[alg], hatch=hatches[alg], edgecolor='black', linewidth=0.8)
    for bar, v in zip(bars, vector_data[alg]):
        h = bar.get_height()
        ax2.text(bar.get_x() + bar.get_width() / 2,
                 h + 0.01,
                 f'{v:.1f}',
                 ha='center', va='bottom', fontsize=BARVAL_FS,
                 color='black', rotation=90)

ax2.set_ylabel('Norm. storage size', fontsize=36)
ax2.set_xlabel('100M-scale datasets', fontsize=LABEL_FS)
ax2.set_xticks(x_vec)
ax2.set_xticklabels(dataset_labels, fontsize=TICK_FS)
ax2.tick_params(axis='y', labelsize=TICK_FS)
ax2.set_xlim(*xlim_v)
ax2.set_ylim(0, 1.6)
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)

plt.tight_layout()
plt.savefig('vector.pdf', dpi=300, bbox_inches='tight')
plt.close(fig2)


# ===== Standalone legend =====
legend_elements = [
    Patch(facecolor=colors['Raw'],     edgecolor='black', linewidth=0.8, label='Raw'),
    Patch(facecolor=colors['ZSTD'],    edgecolor='black', linewidth=0.8, label='ZSTD'),
    Patch(facecolor=colors['Huffman'], edgecolor='black', linewidth=0.8, label='Huffman', hatch='..'),
    Patch(facecolor=colors['DecoupleVS'],  edgecolor='black', linewidth=0.8, label='DecoupleVS'),
]
fig_leg = plt.figure(figsize=(12, 1.2))
fig_leg.legend(handles=legend_elements, loc='center',
               fontsize=LABEL_FS, ncol=4, frameon=False,
               handlelength=1.2, handleheight=1.2,
               handletextpad=0.6, labelspacing=0.5)
fig_leg.savefig('legend.pdf', dpi=300, bbox_inches='tight')
plt.close(fig_leg)

print(f"FIG_W_GRAPH={FIG_W_GRAPH:.2f}, FIG_W_VEC={FIG_W_VEC:.2f}")
print("Saved: graph.pdf, vector.pdf, legend.pdf")


==> plot/evaluation/microbench/micro.py <==
import os
import re
import math
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Patch

# Font settings
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['font.size'] = 20
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# Scheme configuration: display name -> subdirectory under results/exp1/
SCHEMES = [
    ('DiskANN',       'diskann'),
    ('PipeANN',       'pipeann'),
    ('Decouple',      'decouple'),
    ('DecoupleComp',  'decouple_comp'),
    ('DecoupleSearch','decouple_search'),
    ('DecoupleVS',        'devise'),
]

COLORS = {
    'DiskANN':        '#ED7D31',
    'PipeANN':        '#70AD47',
    'Decouple':       '#A9D08E',
    'DecoupleComp':   '#C6E0B4',
    'DecoupleSearch': '#5B9BD5',
    'DecoupleVS':         '#A4C4E4',
}

HATCHES = {
    'DiskANN':        '',
    'PipeANN':        '',
    'Decouple':       '//',
    'DecoupleComp':   'xx',
    'DecoupleSearch': '..',
    'DecoupleVS':         '',
}

# t-values for 95% confidence interval (two-tailed), keyed by degrees of freedom
T_VALUES = {
    1: 12.706, 2: 4.303, 3: 3.182, 4: 2.776, 5: 2.571,
    6: 2.447,  7: 2.365, 8: 2.306, 9: 2.262, 10: 2.228,
}


def confidence_interval(values, confidence=0.95):
    """Return the half-width of the Student's-t confidence interval."""
    n = len(values)
    if n <= 1:
        return 0.0
    mean = sum(values) / n
    var = sum((x - mean) ** 2 for x in values) / (n - 1)
    std_err = math.sqrt(var / n)
    df = n - 1
    t = T_VALUES.get(df, 2.776)  # fall back to df=4 if not found
    return t * std_err


def parse_aggregated_log(filepath):
    """Extract per-round QPS and p99 from an aggregated log file.

    Returns (qps_list, p99_list) each with one value per round.
    """
    qps_list = []
    p99_list = []
    with open(filepath) as f:
        lines = f.readlines()
    for i, line in enumerate(lines):
        if re.match(r'\s*Round \d+ data:', line):
            # The data row is the very next line
            data_line = lines[i + 1].strip().split()
            # Columns: L BW QPS AvgLat p50 p99 ...
            qps_list.append(float(data_line[2]))
            p99_list.append(float(data_line[3]))
    return qps_list, p99_list


def find_aggregated_log(base_dir, subdir):
    """Find the *aggregated.log file inside base_dir/subdir."""
    folder = os.path.join(base_dir, subdir)
    for fname in os.listdir(folder):
        if fname.endswith('aggregated.log'):
            return os.path.join(folder, fname)
    raise FileNotFoundError(f"No aggregated.log found in {folder}")


def main():
    script_dir = os.path.dirname(os.path.abspath(__file__))
    # Navigate from plot/evaluation/microbench/ up to the repo root, then into results/exp1/
    data_root = os.path.join(script_dir, '..', '..', '..', 'results', 'exp1')
    data_root = os.path.normpath(data_root)

    scheme_names = [name for name, _ in SCHEMES]

    # Collect statistics for every scheme
    stats = {}  # name -> {'qps_mean', 'qps_ci', 'p99_mean', 'p99_ci'}
    for name, subdir in SCHEMES:
        log_path = find_aggregated_log(data_root, subdir)
        qps_vals, p99_vals = parse_aggregated_log(log_path)
        qps_mean = sum(qps_vals) / len(qps_vals)
        p99_mean = sum(p99_vals) / len(p99_vals)
        stats[name] = {
            'qps_mean': qps_mean,
            'qps_ci':   confidence_interval(qps_vals),
            'lat_mean': p99_mean,
            'lat_ci':   confidence_interval(p99_vals),
        }

    diskann_qps = stats['DiskANN']['qps_mean']

    n = len(scheme_names)
    bar_width = 0.75          # wide bars; x positions are 0..n-1 so gap = 0.25
    x = np.arange(n)
    text_offset_frac = 0.02   # gap above error-bar cap, as fraction of y_max
    label_fontsize = 22
    axis_fontsize = 26
    tick_fontsize = 20

    def draw_bars(ax, means, errors, abs_means, ylabel):
        y_max = max(v + e for v, e in zip(means, errors)) * 1.35
        for i, name in enumerate(scheme_names):
            val = means[i]
            err = errors[i]
            ax.bar(x[i], val, bar_width,
                   color=COLORS[name], edgecolor='black', linewidth=1.0,
                   hatch=HATCHES[name],
                   yerr=err, capsize=6,
                   error_kw={'linewidth': 1.8, 'ecolor': 'black'})
            ax.text(x[i], val + err + text_offset_frac * y_max,
                    f'{abs_means[i]:.0f}',
                    ha='center', va='bottom', fontsize=label_fontsize, rotation=90)
        ax.set_ylabel(ylabel, fontsize=axis_fontsize)
        ax.set_xlabel('Recall@10=98.7%', fontsize=axis_fontsize)
        ax.set_xticks(x)
        ax.set_xticklabels([], fontsize=0)   # no x-axis scheme names; legend covers it
        ax.set_ylim(0, y_max)
        y_ticks = np.arange(0, math.ceil(y_max) + 1)
        ax.set_yticks(y_ticks)
        ax.set_yticklabels([str(int(t)) for t in y_ticks], fontsize=tick_fontsize)
        ax.spines['top'].set_visible(False)
        ax.spines['right'].set_visible(False)

    # ===== Throughput figure =====
    norm_qps   = [stats[s]['qps_mean'] / diskann_qps for s in scheme_names]
    norm_qps_e = [stats[s]['qps_ci']   / diskann_qps for s in scheme_names]
    abs_qps    = [stats[s]['qps_mean']               for s in scheme_names]

    fig_tp, ax_tp = plt.subplots(figsize=(6, 4.5))
    draw_bars(ax_tp, norm_qps, norm_qps_e, abs_qps, 'Norm. throughput')
    plt.tight_layout()
    plt.savefig(os.path.join(script_dir, 'micro_throughput.pdf'), dpi=300, bbox_inches='tight')
    print("Saved micro_throughput.pdf")
    plt.close(fig_tp)

    # ===== Avg latency figure =====
    diskann_lat = stats['DiskANN']['lat_mean']
    norm_lat   = [stats[s]['lat_mean'] / diskann_lat for s in scheme_names]
    norm_lat_e = [stats[s]['lat_ci']   / diskann_lat for s in scheme_names]
    abs_lat    = [stats[s]['lat_mean']               for s in scheme_names]

    fig_p99, ax_p99 = plt.subplots(figsize=(6, 4.5))
    draw_bars(ax_p99, norm_lat, norm_lat_e, abs_lat, 'Norm. latency')
    plt.tight_layout()
    plt.savefig(os.path.join(script_dir, 'micro_p99.pdf'), dpi=300, bbox_inches='tight')
    print("Saved micro_p99.pdf")
    plt.close(fig_p99)

    # ===== Separate legend (2 rows) =====
    legend_elements = [
        Patch(facecolor=COLORS[name], edgecolor='black', linewidth=1.0,
              hatch=HATCHES[name], label=name)
        for name in scheme_names
    ]
    ncols = math.ceil(n / 2)   # 3 columns → 2 rows for 6 schemes
    fig_legend = plt.figure(figsize=(10, 2.0))
    fig_legend.legend(handles=legend_elements, loc='center',
                      fontsize=20, ncol=ncols,
                      frameon=False,
                      handlelength=1.2, handleheight=1.2,
                      handletextpad=0.5, labelspacing=0.3, columnspacing=1.0)
    fig_legend.savefig(os.path.join(script_dir, 'legend.pdf'), dpi=300, bbox_inches='tight')
    print("Saved legend.pdf")
    plt.close(fig_legend)


if __name__ == '__main__':
    main()


==> plot/evaluation/search_latency/latency.py <==
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
import os
import numpy as np

# 设置字体和样式
plt.rcParams['font.size'] = 40
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['pdf.fonttype'] = 42  # 使用TrueType字体
plt.rcParams['ps.fonttype'] = 42   # PostScript也使用TrueType字体

# 读取数据的函数
def read_data(filename):
    script_dir = os.path.dirname(__file__)
    file_path = os.path.join(script_dir, filename)
    data = {'SPANN': [], 'DiskANN': [], 'PipeANN': [], 'DecoupleVS': []}
    with open(file_path, 'r') as f:
        lines = f.readlines()[1:]  # 跳过标题行
        for line in lines:
            parts = line.strip().split('\t')
            if len(parts) == 3:
                scheme = parts[0]
                recall = float(parts[1])
                latency_us = float(parts[2])
                latency_ms = latency_us / 1000  # 转换为毫秒
                if scheme in data:
                    data[scheme].append((recall, latency_ms))
    return data

# 简单的三次样条插值函数
def cubic_interpolate(x, y, num_points=200):
    if len(x) < 2:
        return x, y
    
    x_new = []
    step = (max(x) - min(x)) / (num_points - 1)
    for i in range(num_points):
        x_new.append(min(x) + i * step)
    
    y_new = []
    for xi in x_new:
        for i in range(len(x) - 1):
            if x[i] <= xi <= x[i + 1]:
                if i == 0:
                    p0_x, p0_y = x[0], y[0]
                    p1_x, p1_y = x[0], y[0]
                    p2_x, p2_y = x[1], y[1]
                    p3_x, p3_y = x[2] if len(x) > 2 else x[1], y[2] if len(y) > 2 else y[1]
                elif i == len(x) - 2:
                    p0_x, p0_y = x[i-1] if i > 0 else x[i], y[i-1] if i > 0 else y[i]
                    p1_x, p1_y = x[i], y[i]
                    p2_x, p2_y = x[i+1], y[i+1]
                    p3_x, p3_y = x[i+1], y[i+1]
                else:
                    p0_x, p0_y = x[i-1], y[i-1]
                    p1_x, p1_y = x[i], y[i]
                    p2_x, p2_y = x[i+1], y[i+1]
                    p3_x, p3_y = x[i+2], y[i+2]
                
                t = (xi - p1_x) / (p2_x - p1_x) if p2_x != p1_x else 0
                t2 = t * t
                t3 = t2 * t
                
                yi = 0.5 * ((2 * p1_y) +
                           (-p0_y + p2_y) * t +
                           (2*p0_y - 5*p1_y + 4*p2_y - p3_y) * t2 +
                           (-p0_y + 3*p1_y - 3*p2_y + p3_y) * t3)
                y_new.append(yi)
                break
        else:
            if xi < x[0]:
                y_new.append(y[0])
            elif xi > x[-1]:
                y_new.append(y[-1])
    
    return x_new, y_new

# Y轴格式化函数
def thousands_formatter(x, pos):
    """将数值格式化为 xxK 格式"""
    if x == 0:
        return '0'
    return f'{int(x/1000)}k'

# 读取三个数据集的数据
douyin_data = read_data('douyin100m.txt')
sift_data = read_data('sift100m.txt')
spacev_data = read_data('spacev100m.txt')

# 计算所有数据集的最大延迟值，用于统一y轴范围
def get_max_latency(data):
    max_latency = 0
    for scheme in ['SPANN', 'DiskANN', 'PipeANN', 'DecoupleVS']:
        if scheme in data and len(data[scheme]) > 0:
            latency_values = [p[1] for p in data[scheme]]
            max_latency = max(max_latency, max(latency_values))
    return max_latency

# 计算三个数据集的最大延迟
max_latency_douyin = get_max_latency(douyin_data)
max_latency_sift = get_max_latency(sift_data)
max_latency_spacev = get_max_latency(spacev_data)
global_max_latency = max(max_latency_douyin, max_latency_sift, max_latency_spacev) * 1.15

# 创建图表
fig, axes = plt.subplots(1, 3, figsize=(20, 9))
plt.subplots_adjust(wspace=0.06, left=0.06, right=0.98)

# 定义颜色和标记
colors = {
    'PipeANN': '#70AD47',
    'DiskANN': '#ED7D31',
    'DecoupleVS': '#5B9BD5',
    'SPANN': '#C55A5A'
}

markers = {
    'PipeANN': 'o',
    'DiskANN': 's',
    'DecoupleVS': '^',
    'SPANN': 'D'
}

# 绘制函数
def plot_data(ax, data, title, enable_y_label=False, hide_y_ticks=False, y_max=None):
    all_recalls = []
    all_latencies = []  # 新增：收集所有延迟值
    
    for scheme in ['SPANN', 'DiskANN', 'PipeANN', 'DecoupleVS']:
        if scheme in data and len(data[scheme]) > 0:
            points = sorted(data[scheme], key=lambda x: x[0])
            recalls = [p[0] for p in points]
            latencies = [p[1] for p in points]
            
            all_recalls.extend(recalls)
            all_latencies.extend(latencies)  # 收集延迟值
            
            if len(recalls) >= 4:
                recalls_smooth, latencies_smooth = cubic_interpolate(recalls, latencies, num_points=200)
                
                ax.plot(recalls_smooth, latencies_smooth, 
                       color=colors[scheme],
                       linewidth=10, alpha=0.9)
                
                ax.scatter(recalls, latencies, marker=markers[scheme], 
                          color=colors[scheme], s=150, zorder=8,
                          edgecolors='white', linewidths=2)
                
                ax.plot([], [], marker=markers[scheme], 
                       color=colors[scheme], label=scheme,
                       markersize=15, linewidth=6, markeredgewidth=2,
                       markeredgecolor='white')
            else:
                ax.plot(recalls, latencies, marker=markers[scheme], 
                       color=colors[scheme], label=scheme,
                       markersize=15, linewidth=6, markeredgewidth=2)
    
    ax.set_xlabel('Recall@10', fontsize=40)
    if enable_y_label:
        ax.set_ylabel('Latency (ms)', fontsize=40)
    ax.grid(True, alpha=0.3, linestyle='--')
    
    # 设置横坐标范围
    if all_recalls:
        min_recall = min(all_recalls)
        max_recall = max(all_recalls)
        recall_range = max_recall - min_recall
        
        if recall_range < 5:
            center = (min_recall + max_recall) / 2
            min_recall = max(0, center - 2.5)
            max_recall = min(100, center + 2.5)
        else:
            min_recall = max(0, min_recall - 0.1 * recall_range)
            max_recall = min(100, max_recall + 0.1 * recall_range)
        
        ax.set_xlim(min_recall, max_recall)
        
        num_ticks = 3
        tick_positions = np.linspace(min_recall, max_recall, num_ticks)
        ax.set_xticks(tick_positions)
        ax.set_xticklabels([f'{int(r)}' for r in tick_positions])
    
    # 设置Y轴为对数刻度
    ax.set_yscale('log')
    
    # 设置Y轴范围，确保大于数据范围
    if all_latencies:
        min_latency = min(all_latencies)
        max_latency = max(all_latencies)
        
        # 计算合适的对数范围
        import math
        log_min = math.floor(math.log10(min_latency))
        log_max = math.ceil(math.log10(max_latency))
        
        # 设置Y轴范围为10的幂次
        ax.set_ylim(10**log_min, 10**log_max)
    
    if hide_y_ticks:
        ax.set_yticklabels([])
    
    ax.tick_params(labelsize=40)

# 绘制三个子图
plot_data(axes[0], douyin_data, '(a) DEEP100M', True, False, global_max_latency)
plot_data(axes[1], sift_data, '(b) SIFT100M', False, True, global_max_latency)
plot_data(axes[2], spacev_data, '(c) SPACEV100M', False, True, global_max_latency)

# 获取脚本所在的目录
script_dir = os.path.dirname(os.path.abspath(__file__))

# 保存完整图片
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.04), 
          fontsize=40, framealpha=0.9, ncol=4, columnspacing=1.0)
fig.tight_layout(rect=[0, 0, 1, 0.92])

save_path_full = os.path.join(script_dir, 'latency.pdf')
print(f"正在保存完整图片到: {save_path_full}")
fig.savefig(save_path_full, bbox_inches='tight', dpi=300, format='pdf')
print(f"完整图片已保存！")

# 单独保存legend
fig_legend = plt.figure(figsize=(12, 1))
legend = fig_legend.legend(handles, labels, loc='center', fontsize=40, 
                          framealpha=0.9, ncol=4, columnspacing=1.0)
save_path_legend = os.path.join(script_dir, 'legend.pdf')
print(f"正在保存legend到: {save_path_legend}")
fig_legend.savefig(save_path_legend, bbox_inches='tight', dpi=300, format='pdf')
print(f"Legend已保存！")
plt.close(fig_legend)

# 分别保存三个子图
fig1, ax1 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax1, douyin_data, '(a) DEEP100M', True, False, global_max_latency)
save_path_1 = os.path.join(script_dir, 'latency_douyin.pdf')
print(f"正在保存子图1到: {save_path_1}")
fig1.savefig(save_path_1, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图1已保存！")
plt.close(fig1)

fig2, ax2 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax2, sift_data, '(b) SIFT100M', False, False, global_max_latency)
save_path_2 = os.path.join(script_dir, 'latency_sift.pdf')
print(f"正在保存子图2到: {save_path_2}")
fig2.savefig(save_path_2, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图2已保存！")
plt.close(fig2)

fig3, ax3 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax3, spacev_data, '(c) SPACEV100M', False, False, global_max_latency)
save_path_3 = os.path.join(script_dir, 'latency_spacev.pdf')
print(f"正在保存子图3到: {save_path_3}")
fig3.savefig(save_path_3, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图3已保存！")
plt.close(fig3)

plt.show()

==> plot/evaluation/search_latency_1b/latency.py <==
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
import os
import numpy as np

# 设置字体和样式
plt.rcParams['font.size'] = 40
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['pdf.fonttype'] = 42  # 使用TrueType字体
plt.rcParams['ps.fonttype'] = 42   # PostScript也使用TrueType字体

# 读取数据的函数
def read_data(filename):
    script_dir = os.path.dirname(__file__)
    file_path = os.path.join(script_dir, filename)
    data = {'DiskANN': [], 'PipeANN': [], 'DecoupleVS': []}  # 只有3个scheme
    with open(file_path, 'r') as f:
        lines = f.readlines()[1:]  # 跳过标题行
        for line in lines:
            parts = line.strip().split('\t')
            if len(parts) == 3:
                scheme = parts[0]
                recall = float(parts[1])
                latency_us = float(parts[2])
                latency_ms = latency_us / 1000  # 转换为毫秒
                if scheme in data:
                    data[scheme].append((recall, latency_ms))
    return data

# 简单的三次样条插值函数
def cubic_interpolate(x, y, num_points=200):
    if len(x) < 2:
        return x, y
    
    x_new = []
    step = (max(x) - min(x)) / (num_points - 1)
    for i in range(num_points):
        x_new.append(min(x) + i * step)
    
    y_new = []
    for xi in x_new:
        for i in range(len(x) - 1):
            if x[i] <= xi <= x[i + 1]:
                if i == 0:
                    p0_x, p0_y = x[0], y[0]
                    p1_x, p1_y = x[0], y[0]
                    p2_x, p2_y = x[1], y[1]
                    p3_x, p3_y = x[2] if len(x) > 2 else x[1], y[2] if len(y) > 2 else y[1]
                elif i == len(x) - 2:
                    p0_x, p0_y = x[i-1] if i > 0 else x[i], y[i-1] if i > 0 else y[i]
                    p1_x, p1_y = x[i], y[i]
                    p2_x, p2_y = x[i+1], y[i+1]
                    p3_x, p3_y = x[i+1], y[i+1]
                else:
                    p0_x, p0_y = x[i-1], y[i-1]
                    p1_x, p1_y = x[i], y[i]
                    p2_x, p2_y = x[i+1], y[i+1]
                    p3_x, p3_y = x[i+2], y[i+2]
                
                t = (xi - p1_x) / (p2_x - p1_x) if p2_x != p1_x else 0
                t2 = t * t
                t3 = t2 * t
                
                yi = 0.5 * ((2 * p1_y) +
                           (-p0_y + p2_y) * t +
                           (2*p0_y - 5*p1_y + 4*p2_y - p3_y) * t2 +
                           (-p0_y + 3*p1_y - 3*p2_y + p3_y) * t3)
                y_new.append(yi)
                break
        else:
            if xi < x[0]:
                y_new.append(y[0])
            elif xi > x[-1]:
                y_new.append(y[-1])
    
    return x_new, y_new

# Y轴格式化函数
def thousands_formatter(x, pos):
    """将数值格式化为 xxK 格式"""
    if x == 0:
        return '0'
    return f'{int(x/1000)}k'

# 读取两个数据集的数据
sift_data = read_data('sift1b.txt')
spacev_data = read_data('spacev1b.txt')

# 计算所有数据集的最大延迟值，用于统一y轴范围
def get_max_latency(data):
    max_latency = 0
    for scheme in ['DiskANN', 'PipeANN', 'DecoupleVS']:
        if scheme in data and len(data[scheme]) > 0:
            latency_values = [p[1] for p in data[scheme]]
            max_latency = max(max_latency, max(latency_values))
    return max_latency

# 计算两个数据集的最大延迟
max_latency_sift = get_max_latency(sift_data)
max_latency_spacev = get_max_latency(spacev_data)
global_max_latency = max(max_latency_sift, max_latency_spacev) * 1.15

# 创建图表 - 只有2个子图
fig, axes = plt.subplots(1, 2, figsize=(14, 9))
plt.subplots_adjust(wspace=0.08, left=0.08, right=0.98)

# 定义颜色和标记
colors = {
    'PipeANN': '#70AD47',
    'DiskANN': '#ED7D31',
    'DecoupleVS': '#5B9BD5',
}

markers = {
    'PipeANN': 'o',
    'DiskANN': 's',
    'DecoupleVS': '^',
}

# 绘制函数
def plot_data(ax, data, title, enable_y_label=False, hide_y_ticks=False, y_max=None):
    all_recalls = []
    all_latencies = []  # 收集所有延迟值
    
    for scheme in ['DiskANN', 'PipeANN', 'DecoupleVS']:
        if scheme in data and len(data[scheme]) > 0:
            points = sorted(data[scheme], key=lambda x: x[0])
            recalls = [p[0] for p in points]
            latencies = [p[1] for p in points]
            
            all_recalls.extend(recalls)
            all_latencies.extend(latencies)
            
            if len(recalls) >= 4:
                recalls_smooth, latencies_smooth = cubic_interpolate(recalls, latencies, num_points=200)
                
                ax.plot(recalls_smooth, latencies_smooth, 
                       color=colors[scheme],
                       linewidth=10, alpha=0.9)
                
                ax.scatter(recalls, latencies, marker=markers[scheme], 
                          color=colors[scheme], s=150, zorder=8,
                          edgecolors='white', linewidths=2)
                
                ax.plot([], [], marker=markers[scheme], 
                       color=colors[scheme], label=scheme,
                       markersize=15, linewidth=6, markeredgewidth=2,
                       markeredgecolor='white')
            else:
                ax.plot(recalls, latencies, marker=markers[scheme], 
                       color=colors[scheme], label=scheme,
                       markersize=15, linewidth=6, markeredgewidth=2)
    
    ax.set_xlabel('Recall@10', fontsize=46)
    if enable_y_label:
        ax.set_ylabel('Latency (ms)', fontsize=40)
    ax.grid(True, alpha=0.3, linestyle='--')
    
    # 设置横坐标范围
    if all_recalls:
        min_recall = min(all_recalls)
        max_recall = max(all_recalls)
        recall_range = max_recall - min_recall
        
        if recall_range < 5:
            center = (min_recall + max_recall) / 2
            min_recall = max(0, center - 2.5)
            max_recall = min(100, center + 2.5)
        else:
            min_recall = max(0, min_recall - 0.1 * recall_range)
            max_recall = min(100, max_recall + 0.1 * recall_range)
        
        ax.set_xlim(min_recall, max_recall)
        
        num_ticks = 3
        tick_positions = np.linspace(min_recall, max_recall, num_ticks)
        ax.set_xticks(tick_positions)
        ax.set_xticklabels([f'{int(r)}' for r in tick_positions])
    
    # 设置Y轴为对数刻度
    ax.set_yscale('log')
    
    # 设置Y轴范围，确保大于数据范围
    if all_latencies:
        min_latency = min(all_latencies)
        max_latency = max(all_latencies)
        
        # 计算合适的对数范围
        import math
        log_min = math.floor(math.log10(min_latency))
        log_max = math.ceil(math.log10(max_latency))
        
        # 设置Y轴范围为10的幂次
        ax.set_ylim(10**log_min, 10**log_max)
    
    if hide_y_ticks:
        ax.set_yticklabels([])
    
    ax.tick_params(labelsize=40)

# 绘制两个子图
plot_data(axes[0], sift_data, '(a) SIFT1B', True, False, global_max_latency)
plot_data(axes[1], spacev_data, '(b) SPACEV1B', False, False, global_max_latency)

# 获取脚本所在的目录
script_dir = os.path.dirname(os.path.abspath(__file__))

# 保存完整图片
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.04), 
          fontsize=40, framealpha=0.9, ncol=3, columnspacing=1.0)
fig.tight_layout(rect=[0, 0, 1, 0.92])

save_path_full = os.path.join(script_dir, 'latency.pdf')
print(f"正在保存完整图片到: {save_path_full}")
fig.savefig(save_path_full, bbox_inches='tight', dpi=300, format='pdf')
print(f"完整图片已保存！")

# 单独保存legend
fig_legend = plt.figure(figsize=(9, 1))
legend = fig_legend.legend(handles, labels, loc='center', fontsize=40, 
                          framealpha=0.9, ncol=3, columnspacing=1.0)
save_path_legend = os.path.join(script_dir, 'legend.pdf')
print(f"正在保存legend到: {save_path_legend}")
fig_legend.savefig(save_path_legend, bbox_inches='tight', dpi=300, format='pdf')
print(f"Legend已保存！")
plt.close(fig_legend)

# 分别保存两个子图
fig1, ax1 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax1, sift_data, '(a) SIFT1B', False, False, global_max_latency)
save_path_1 = os.path.join(script_dir, 'latency_sift.pdf')
print(f"正在保存子图1到: {save_path_1}")
fig1.savefig(save_path_1, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图1已保存！")
plt.close(fig1)

fig2, ax2 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax2, spacev_data, '(b) SPACEV1B', False, False, global_max_latency)
save_path_2 = os.path.join(script_dir, 'latency_spacev.pdf')
print(f"正在保存子图2到: {save_path_2}")
fig2.savefig(save_path_2, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图2已保存！")
plt.close(fig2)

plt.show()

==> plot/evaluation/search_throughput/thpt.py <==
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
import os # 导入 os 模块

# 设置字体和样式 - 增大字体
plt.rcParams['font.size'] = 40
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['pdf.fonttype'] = 42  # 使用TrueType字体
plt.rcParams['ps.fonttype'] = 42   # PostScript也使用TrueType字体

# 读取数据的函数
def read_data(filename):
    # 构建文件的绝对路径
    script_dir = os.path.dirname(__file__)
    file_path = os.path.join(script_dir, filename)
    data = {'SPANN': [], 'DiskANN': [], 'PipeANN': [], 'DecoupleVS': []}
    with open(file_path, 'r') as f:
        lines = f.readlines()[1:]  # 跳过标题行
        for line in lines:
            parts = line.strip().split('\t')
            if len(parts) == 3:
                scheme = parts[0]
                recall = float(parts[1])
                qps = float(parts[2])
                if scheme in data:
                    data[scheme].append((recall, qps))
    return data

# 简单的三次样条插值函数
def cubic_interpolate(x, y, num_points=200):
    """简单的三次插值实现"""
    if len(x) < 2:
        return x, y
    
    # 生成新的x点
    x_new = []
    step = (max(x) - min(x)) / (num_points - 1)
    for i in range(num_points):
        x_new.append(min(x) + i * step)
    
    # 对每个新点进行插值
    y_new = []
    for xi in x_new:
        # 找到xi所在的区间
        for i in range(len(x) - 1):
            if x[i] <= xi <= x[i + 1]:
                # 使用Catmull-Rom样条插值
                # 获取相邻的4个点
                if i == 0:
                    p0_x, p0_y = x[0], y[0]
                    p1_x, p1_y = x[0], y[0]
                    p2_x, p2_y = x[1], y[1]
                    p3_x, p3_y = x[2] if len(x) > 2 else x[1], y[2] if len(y) > 2 else y[1]
                elif i == len(x) - 2:
                    p0_x, p0_y = x[i-1] if i > 0 else x[i], y[i-1] if i > 0 else y[i]
                    p1_x, p1_y = x[i], y[i]
                    p2_x, p2_y = x[i+1], y[i+1]
                    p3_x, p3_y = x[i+1], y[i+1]
                else:
                    p0_x, p0_y = x[i-1], y[i-1]
                    p1_x, p1_y = x[i], y[i]
                    p2_x, p2_y = x[i+1], y[i+1]
                    p3_x, p3_y = x[i+2], y[i+2]
                
                # 归一化t值
                t = (xi - p1_x) / (p2_x - p1_x) if p2_x != p1_x else 0
                t2 = t * t
                t3 = t2 * t
                
                # Catmull-Rom样条公式
                yi = 0.5 * ((2 * p1_y) +
                           (-p0_y + p2_y) * t +
                           (2*p0_y - 5*p1_y + 4*p2_y - p3_y) * t2 +
                           (-p0_y + 3*p1_y - 3*p2_y + p3_y) * t3)
                y_new.append(yi)
                break
        else:
            # 边界情况
            if xi < x[0]:
                y_new.append(y[0])
            elif xi > x[-1]:
                y_new.append(y[-1])
    
    return x_new, y_new

# Y轴格式化函数
def thousands_formatter(x, pos):
    """将数值格式化为 xxK 格式"""
    if x == 0:
        return '0'
    return f'{int(x/1000)}k'

# 读取三个数据集的数据
devise_data = read_data('douyin100m.txt')
sift_data = read_data('sift100m.txt')
spacev_data = read_data('spacev100m.txt')

# 计算所有数据集的最大QPS值，用于统一y轴范围
def get_max_qps(data):
    max_qps = 0
    for scheme in ['SPANN', 'DiskANN', 'PipeANN', 'DecoupleVS']:
        if scheme in data and len(data[scheme]) > 0:
            qps_values = [p[1] for p in data[scheme]]
            max_qps = max(max_qps, max(qps_values))
    return max_qps

# 计算三个数据集的最大QPS
max_qps_devise = get_max_qps(devise_data)
max_qps_sift = get_max_qps(sift_data)
max_qps_spacev = get_max_qps(spacev_data)
global_max_qps = max(max_qps_devise, max_qps_sift, max_qps_spacev) * 1.25  # 增加到25%的余量

# 创建图表 - 增加高度，减小图间距
fig, axes = plt.subplots(1, 3, figsize=(20, 6))
plt.subplots_adjust(wspace=0.06, left=0.0, right=1)  # 减小子图之间的水平间距，并调整左右边距

# 定义颜色和标记
colors = {
    'PipeANN': '#70AD47',
    'DiskANN': '#ED7D31',
    'DecoupleVS': '#5B9BD5',
    'SPANN': '#C55A5A'
}

markers = {
    'PipeANN': 'o',
    'DiskANN': 's',
    'DecoupleVS': '^',
    'SPANN': 'D'
}

# 绘制函数
def plot_data(ax, data, title, enable_y_label=False, hide_y_ticks=False, y_max=None):
    # 收集所有recall值
    all_recalls = []
    
    for scheme in ['SPANN', 'DiskANN', 'PipeANN', 'DecoupleVS']:
        if scheme in data and len(data[scheme]) > 0:
            points = sorted(data[scheme], key=lambda x: x[0])
            recalls = [p[0] for p in points]
            qps = [p[1] for p in points]
            
            all_recalls.extend(recalls)  # 收集所有recall值
            
            # 使用插值使曲线更平滑
            if len(recalls) >= 4:
                recalls_smooth, qps_smooth = cubic_interpolate(recalls, qps, num_points=200)
                
                # 绘制平滑曲线 - 增加线宽
                ax.plot(recalls_smooth, qps_smooth, 
                       color=colors[scheme],
                       linewidth=10, alpha=0.9)
                
                # 绘制原始数据点 - 增大标记
                ax.scatter(recalls, qps, marker=markers[scheme], 
                          color=colors[scheme], s=150, zorder=8,
                          edgecolors='white', linewidths=2)
                
                # 为图例单独创建一个条目
                ax.plot([], [], marker=markers[scheme], 
                       color=colors[scheme], label=scheme,
                       markersize=15, linewidth=6, markeredgewidth=2,
                       markeredgecolor='white')
            else:
                # 数据点太少，直接绘制
                ax.plot(recalls, qps, marker=markers[scheme], 
                       color=colors[scheme], label=scheme,
                       markersize=15, linewidth=6, markeredgewidth=2)
    
    ax.set_xlabel('Recall@10', fontsize=46)
    if enable_y_label:
        ax.set_ylabel('Throughput (QPS)', fontsize=40)
    ax.grid(True, alpha=0.3, linestyle='--')
    
    # ===== 修改这段代码来调整横坐标 =====
    if all_recalls:
        min_recall = min(all_recalls)
        max_recall = max(all_recalls)
        
        # 计算合理的横坐标范围
        recall_range = max_recall - min_recall
        
        # 如果数据范围太窄（小于5个百分点），扩展到至少5个百分点
        if recall_range < 5:  # 小于5个百分点
            center = (min_recall + max_recall) / 2
            min_recall = max(0, center - 2.5)  # 左边界：中心-2.5个百分点，但不小于0
            max_recall = min(100, center + 2.5)  # 右边界：中心+2.5个百分点，但不大于100
        else:
            # 否则，添加10%的边距
            min_recall = max(0, min_recall - 0.1 * recall_range)  # 不小于0
            max_recall = min(100, max_recall + 0.1 * recall_range)  # 不大于100
        
        ax.set_xlim(min_recall, max_recall)
        
        # 设置合理的刻度
        import numpy as np
        # 生成5-6个刻度位置
        num_ticks = 3
        tick_positions = np.linspace(min_recall, max_recall, num_ticks)
        ax.set_xticks(tick_positions)
        # 标签直接转换为整数（数据已经是百分比形式）
        ax.set_xticklabels([f'{int(r)}' for r in tick_positions])
    # ===== 横坐标调整代码结束 =====

    # 使用统一的y轴范围
    if y_max is not None:
        ax.set_ylim(0, y_max)
    
    # 设置y轴的边距，确保数据点不会触碰到顶部
    ax.margins(y=0.05)  # 添加5%的上下边距
    
    # 设置y轴格式为 xxK
    ax.yaxis.set_major_formatter(FuncFormatter(thousands_formatter))
    ax.tick_params(axis='x', pad=11)  # 增加y轴刻度标签与坐标轴的距离
    
    # 如果需要隐藏y轴刻度标签
    if hide_y_ticks:
        ax.set_yticklabels([])
    
    # 设置刻度 - 增大字体
    ax.tick_params(labelsize=40)

# 绘制三个子图 - 使用统一的y轴范围
plot_data(axes[0], devise_data, '(a) DecoupleVS100M', True, False, global_max_qps)
plot_data(axes[1], sift_data, '(b) SIFT100M', False, True, global_max_qps)
plot_data(axes[2], spacev_data, '(c) SPACEV100M', False, True, global_max_qps)

# 获取脚本所在的目录
script_dir = os.path.dirname(os.path.abspath(__file__))

# ===== 1. 保存完整图片（带legend） =====
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.04), 
          fontsize=40, framealpha=0.9, ncol=4, columnspacing=1.0)
fig.tight_layout(rect=[0, 0, 1, 0.92])

save_path_full = os.path.join(script_dir, 'thpt.pdf')
print(f"正在保存完整图片到: {save_path_full}")
fig.savefig(save_path_full, bbox_inches='tight', dpi=300, format='pdf')
print(f"完整图片已保存！")

# ===== 2. 单独保存legend =====
fig_legend = plt.figure(figsize=(12, 1))
legend = fig_legend.legend(handles, labels, loc='center', fontsize=40, 
                          framealpha=0.9, ncol=4, columnspacing=1.0)
save_path_legend = os.path.join(script_dir, 'legend.pdf')
print(f"正在保存legend到: {save_path_legend}")
fig_legend.savefig(save_path_legend, bbox_inches='tight', dpi=300, format='pdf')
print(f"Legend已保存！")
plt.close(fig_legend)

# ===== 3. 分别保存三个子图 =====
# 保存第一个子图
fig1, ax1 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax1, devise_data, '(a) DecoupleVS100M', True, False, global_max_qps)
save_path_1 = os.path.join(script_dir, 'thpt_devise.pdf')
print(f"正在保存子图1到: {save_path_1}")
fig1.savefig(save_path_1, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图1已保存！")
plt.close(fig1)

# 保存第二个子图
fig2, ax2 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax2, sift_data, '(b) SIFT100M', False, False, global_max_qps)
save_path_2 = os.path.join(script_dir, 'thpt_sift.pdf')
print(f"正在保存子图2到: {save_path_2}")
fig2.savefig(save_path_2, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图2已保存！")
plt.close(fig2)

# 保存第三个子图
fig3, ax3 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax3, spacev_data, '(c) SPACEV100M', False, False, global_max_qps)
save_path_3 = os.path.join(script_dir, 'thpt_spacev.pdf')
print(f"正在保存子图3到: {save_path_3}")
fig3.savefig(save_path_3, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图3已保存！")
plt.close(fig3)

# 显示完整图形
plt.show()

==> plot/evaluation/search_throughput_1b/thpt.py <==
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
import os
import numpy as np

# 设置字体和样式 - 增大字体
plt.rcParams['font.size'] = 40
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['pdf.fonttype'] = 42  # 使用TrueType字体
plt.rcParams['ps.fonttype'] = 42   # PostScript也使用TrueType字体

# 读取数据的函数
def read_data(filename):
    script_dir = os.path.dirname(__file__)
    file_path = os.path.join(script_dir, filename)
    data = {'DiskANN': [], 'PipeANN': [], 'DecoupleVS': []}  # 只有3个scheme
    with open(file_path, 'r') as f:
        lines = f.readlines()[1:]  # 跳过标题行
        for line in lines:
            parts = line.strip().split('\t')
            if len(parts) == 3:
                scheme = parts[0]
                recall = float(parts[1])
                qps = float(parts[2])
                if scheme in data:
                    data[scheme].append((recall, qps))
    return data

# 简单的三次样条插值函数
def cubic_interpolate(x, y, num_points=200):
    """简单的三次插值实现"""
    if len(x) < 2:
        return x, y
    
    x_new = []
    step = (max(x) - min(x)) / (num_points - 1)
    for i in range(num_points):
        x_new.append(min(x) + i * step)
    
    y_new = []
    for xi in x_new:
        for i in range(len(x) - 1):
            if x[i] <= xi <= x[i + 1]:
                if i == 0:
                    p0_x, p0_y = x[0], y[0]
                    p1_x, p1_y = x[0], y[0]
                    p2_x, p2_y = x[1], y[1]
                    p3_x, p3_y = x[2] if len(x) > 2 else x[1], y[2] if len(y) > 2 else y[1]
                elif i == len(x) - 2:
                    p0_x, p0_y = x[i-1] if i > 0 else x[i], y[i-1] if i > 0 else y[i]
                    p1_x, p1_y = x[i], y[i]
                    p2_x, p2_y = x[i+1], y[i+1]
                    p3_x, p3_y = x[i+1], y[i+1]
                else:
                    p0_x, p0_y = x[i-1], y[i-1]
                    p1_x, p1_y = x[i], y[i]
                    p2_x, p2_y = x[i+1], y[i+1]
                    p3_x, p3_y = x[i+2], y[i+2]
                
                t = (xi - p1_x) / (p2_x - p1_x) if p2_x != p1_x else 0
                t2 = t * t
                t3 = t2 * t
                
                yi = 0.5 * ((2 * p1_y) +
                           (-p0_y + p2_y) * t +
                           (2*p0_y - 5*p1_y + 4*p2_y - p3_y) * t2 +
                           (-p0_y + 3*p1_y - 3*p2_y + p3_y) * t3)
                y_new.append(yi)
                break
        else:
            if xi < x[0]:
                y_new.append(y[0])
            elif xi > x[-1]:
                y_new.append(y[-1])
    
    return x_new, y_new

# Y轴格式化函数
def thousands_formatter(x, pos):
    """将数值格式化为 xxK 格式"""
    if x == 0:
        return '0'
    return f'{int(x/1000)}k'

# 读取两个数据集的数据
sift_data = read_data('sift1b.txt')
spacev_data = read_data('spacev1b.txt')

# 计算所有数据集的最大QPS值，用于统一y轴范围
def get_max_qps(data):
    max_qps = 0
    for scheme in ['DiskANN', 'PipeANN', 'DecoupleVS']:
        if scheme in data and len(data[scheme]) > 0:
            qps_values = [p[1] for p in data[scheme]]
            max_qps = max(max_qps, max(qps_values))
    return max_qps

# 计算两个数据集的最大QPS
max_qps_sift = get_max_qps(sift_data)
max_qps_spacev = get_max_qps(spacev_data)
global_max_qps = max(max_qps_sift, max_qps_spacev) * 1.25

# 创建图表 - 只有2个子图
fig, axes = plt.subplots(1, 2, figsize=(14, 6))
plt.subplots_adjust(wspace=0.08, left=0.08, right=0.98)

# 定义颜色和标记
colors = {
    'PipeANN': '#70AD47',
    'DiskANN': '#ED7D31',
    'DecoupleVS': '#5B9BD5',
}

markers = {
    'PipeANN': 'o',
    'DiskANN': 's',
    'DecoupleVS': '^',
}


# 绘制函数
def plot_data(ax, data, title, enable_y_label=False, hide_y_ticks=False, y_max=None):
    all_recalls = []
    
    for scheme in ['DiskANN', 'PipeANN', 'DecoupleVS']:
        if scheme in data and len(data[scheme]) > 0:
            points = sorted(data[scheme], key=lambda x: x[0])
            recalls = [p[0] for p in points]
            qps = [p[1] for p in points]
            
            all_recalls.extend(recalls)
            
            if len(recalls) >= 4:
                recalls_smooth, qps_smooth = cubic_interpolate(recalls, qps, num_points=200)
                
                ax.plot(recalls_smooth, qps_smooth, 
                       color=colors[scheme],
                       linewidth=10, alpha=0.9)
                
                ax.scatter(recalls, qps, marker=markers[scheme], 
                          color=colors[scheme], s=150, zorder=8,
                          edgecolors='white', linewidths=2)
                
                ax.plot([], [], marker=markers[scheme], 
                       color=colors[scheme], label=scheme,
                       markersize=15, linewidth=6, markeredgewidth=2,
                       markeredgecolor='white')
            else:
                ax.plot(recalls, qps, marker=markers[scheme], 
                       color=colors[scheme], label=scheme,
                       markersize=15, linewidth=6, markeredgewidth=2)
    
    ax.set_xlabel('Recall@10', fontsize=46)
    if enable_y_label:
        ax.set_ylabel('Throughput (Op/s)', fontsize=40)
    ax.grid(True, alpha=0.3, linestyle='--')
    
    # 设置横坐标范围
    if all_recalls:
        min_recall = min(all_recalls)
        max_recall = max(all_recalls)
        recall_range = max_recall - min_recall
        
        if recall_range < 5:
            center = (min_recall + max_recall) / 2
            min_recall = max(0, center - 2.5)
            max_recall = min(100, center + 2.5)
        else:
            min_recall = max(0, min_recall - 0.1 * recall_range)
            max_recall = min(100, max_recall + 0.1 * recall_range)
        
        ax.set_xlim(min_recall, max_recall)
        
        num_ticks = 3
        tick_positions = np.linspace(min_recall, max_recall, num_ticks)
        ax.set_xticks(tick_positions)
        ax.set_xticklabels([f'{int(r)}' for r in tick_positions])
    
    ax.set_ylim(0, 16500)
    ax.set_yticks([5000, 10000, 15000])
    if hide_y_ticks:
        ax.set_yticklabels([])
    else:
        ax.set_yticklabels(['5k', '10k', '15k'])

    ax.tick_params(axis='x', pad=11)
    ax.tick_params(labelsize=40)

# 绘制两个子图
plot_data(axes[0], sift_data, '(a) SIFT1B', True, False, global_max_qps)
plot_data(axes[1], spacev_data, '(b) SPACEV1B', False, False, global_max_qps)

# 获取脚本所在的目录
script_dir = os.path.dirname(os.path.abspath(__file__))

# ===== 1. 保存完整图片（带legend） =====
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.04), 
          fontsize=40, framealpha=0.9, ncol=3, columnspacing=1.0)
fig.tight_layout(rect=[0, 0, 1, 0.92])

save_path_full = os.path.join(script_dir, 'thpt.pdf')
print(f"正在保存完整图片到: {save_path_full}")
fig.savefig(save_path_full, bbox_inches='tight', dpi=300, format='pdf')
print(f"完整图片已保存！")

# ===== 2. 单独保存legend =====
fig_legend = plt.figure(figsize=(9, 1))
legend = fig_legend.legend(handles, labels, loc='center', fontsize=40, 
                          framealpha=0.9, ncol=3, columnspacing=1.0)
save_path_legend = os.path.join(script_dir, 'legend.pdf')
print(f"正在保存legend到: {save_path_legend}")
fig_legend.savefig(save_path_legend, bbox_inches='tight', dpi=300, format='pdf')
print(f"Legend已保存！")
plt.close(fig_legend)

# ===== 3. 分别保存两个子图 =====
fig1, ax1 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax1, sift_data, '(a) SIFT1B', False, False, global_max_qps)
save_path_1 = os.path.join(script_dir, 'thpt_sift.pdf')
print(f"正在保存子图1到: {save_path_1}")
fig1.savefig(save_path_1, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图1已保存！")
plt.close(fig1)

fig2, ax2 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax2, spacev_data, '(b) SPACEV1B', False, False, global_max_qps)
save_path_2 = os.path.join(script_dir, 'thpt_spacev.pdf')
print(f"正在保存子图2到: {save_path_2}")
fig2.savefig(save_path_2, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图2已保存！")
plt.close(fig2)

plt.show()

==> plot/evaluation/space_efficiency/space.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Patch

# 设置字体 - 使用Helvetica/Arial，更接近ggplot2的默认字体
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['font.size'] = 10
plt.rcParams['pdf.fonttype'] = 42  # 使用TrueType字体
plt.rcParams['ps.fonttype'] = 42   # PostScript也使用TrueType字体

# 从文件读取数据
data_dict = {}
with open('space.txt', 'r') as f:
    lines = f.readlines()
    headers = lines[0].strip().split('\t')
    
    for line in lines[1:]:
        values = line.strip().split('\t')
        dataset = values[0]
        scheme = values[1]
        vector_size = float(values[2])
        index_size = float(values[3])
        overall_size = float(values[4])
        
        if dataset not in data_dict:
            data_dict[dataset] = {}
        
        data_dict[dataset][scheme] = {
            'VectorSize': vector_size,
            'IndexSize': index_size,
            'OverallSize': overall_size
        }

# 获取唯一的数据集和方案
datasets = list(data_dict.keys())
schemes = ['SPANN', 'DiskANN', 'DecoupleVS']

# 颜色配置
colors = {
    'PipeANN': '#70AD47',
    'DiskANN': '#ED7D31',
    'DecoupleVS': '#A4C4E4',
    'SPANN': '#FACFCE'
}
# 设置图形
fig, ax = plt.subplots(figsize=(10, 4.5))

# 柱子宽度和位置
bar_width = 0.22
x = np.arange(len(datasets))
text_offset = 0.06

# 绘制每个数据集的柱子
for i, dataset in enumerate(datasets):
    spann_overall = data_dict[dataset]['SPANN']['OverallSize']
    
    # SPANN柱子（带条纹）
    spann_vector = data_dict[dataset]['SPANN']['VectorSize']
    spann_index = data_dict[dataset]['SPANN']['IndexSize']
    spann_vector_norm = spann_vector / spann_overall
    spann_index_norm = spann_index / spann_overall
    
    ax.bar(x[i] - 1.5*bar_width, spann_vector_norm, bar_width, 
           color=colors['SPANN'], edgecolor='black', linewidth=1.0,
           hatch='//')
    ax.bar(x[i] - 1.5*bar_width, spann_index_norm, bar_width, 
           bottom=spann_vector_norm, color=colors['SPANN'], 
           edgecolor='black', linewidth=1.0, hatch='')
    ax.text(x[i] - 1.5*bar_width + text_offset, 1.02, f'{spann_overall:.1f}', 
            ha='center', va='bottom', fontsize=30)
    
    # DiskANN柱子（带条纹）
    diskann_vector = data_dict[dataset]['DiskANN']['VectorSize']
    diskann_index = data_dict[dataset]['DiskANN']['IndexSize']
    diskann_overall = data_dict[dataset]['DiskANN']['OverallSize']
    diskann_vector_norm = diskann_vector / spann_overall
    diskann_index_norm = diskann_index / spann_overall
    
    ax.bar(x[i] - 0.5*bar_width, diskann_vector_norm, bar_width, 
           color=colors['DiskANN'], edgecolor='black', linewidth=1.0,
           hatch='//')
    ax.bar(x[i] - 0.5*bar_width, diskann_index_norm, bar_width, 
           bottom=diskann_vector_norm, color=colors['DiskANN'], 
           edgecolor='black', linewidth=1.0, hatch='')
    ax.text(x[i] - 0.5*bar_width + text_offset, diskann_vector_norm + diskann_index_norm + 0.02, 
            f'{diskann_overall:.1f}', ha='center', va='bottom', fontsize=30)
    
    # DEVISE柱子（带条纹）
    devise_vector = data_dict[dataset]['DecoupleVS']['VectorSize']
    devise_index = data_dict[dataset]['DecoupleVS']['IndexSize']
    devise_overall = data_dict[dataset]['DecoupleVS']['OverallSize']
    devise_vector_norm = devise_vector / spann_overall
    devise_index_norm = devise_index / spann_overall
    
    ax.bar(x[i] + 0.5*bar_width, devise_vector_norm, bar_width, 
           color=colors['DecoupleVS'], edgecolor='black', linewidth=1.0,
           hatch='//')
    ax.bar(x[i] + 0.5*bar_width, devise_index_norm, bar_width, 
           bottom=devise_vector_norm, color=colors['DecoupleVS'], 
           edgecolor='black', linewidth=1.0, hatch='')
    ax.text(x[i] + 0.5*bar_width + text_offset, devise_vector_norm + devise_index_norm + 0.02, 
            f'{devise_overall:.1f}', ha='center', va='bottom', fontsize=30)

# 创建自定义图例
legend_elements = [
    Patch(facecolor=colors['SPANN'], edgecolor='black', linewidth=1.0, hatch='', label='SPANN-Index'),
    Patch(facecolor=colors['SPANN'], edgecolor='black', linewidth=1.0, hatch='//', label='SPANN-Vector'),
    Patch(facecolor=colors['DiskANN'], edgecolor='black', linewidth=1.0, hatch='', label='DiskANN-Index'),
    Patch(facecolor=colors['DiskANN'], edgecolor='black', linewidth=1.0, hatch='//', label='DiskANN-Vector'),
    Patch(facecolor=colors['DecoupleVS'], edgecolor='black', linewidth=1.0, hatch='', label='DecoupleVS-Index'),
    Patch(facecolor=colors['DecoupleVS'], edgecolor='black', linewidth=1.0, hatch='//', label='DecoupleVS-Vector'),
]

# 设置图表属性
ax.set_ylabel('Norm. storage size', fontsize=30)
ax.set_xticks(x)
ax.set_xticklabels(datasets, fontsize=30)
ax.tick_params(axis='y', labelsize=30)
ax.set_ylim(0, 1.15)

# 移除顶部和右侧边框
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# 将图例放在图的上方外部
# ax.legend(handles=legend_elements, loc='lower center', bbox_to_anchor=(0.5, 1.02),
#           fontsize=30,
#           ncol=3,
#           frameon=False, 
#           handlelength=1.2,
#           handleheight=1.2,
#           handletextpad=0.6,
#           labelspacing=0.5)

plt.tight_layout()
plt.savefig('space.pdf', dpi=300, bbox_inches='tight')

fig_legend = plt.figure(figsize=(15, 1.5))

# 在新 Figure 的中心创建图例
legend = fig_legend.legend(handles=legend_elements, loc='center', 
                           fontsize=30,
                           ncol=3,  # 根据您的需求设置列数
                           frameon=False, 
                           handlelength=1.2,
                           handleheight=1.2,
                           handletextpad=0.6,
                           labelspacing=0.5)

# 将只包含图例的 Figure 保存为 PDF
# bbox_inches='tight' 会裁剪掉多余的空白区域
fig_legend.savefig('legend.pdf', dpi=300, bbox_inches='tight')
print("图例已单独保存为 legend.pdf")
plt.close(fig_legend) # 关闭图例 figure，释放内存

plt.show()

==> plot/evaluation/space_efficiency_1b/space.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Patch
import os

# 设置字体
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['font.size'] = 10
plt.rcParams['pdf.fonttype'] = 42  # 使用TrueType字体
plt.rcParams['ps.fonttype'] = 42   # PostScript也使用TrueType字体

# 从文件读取数据
script_dir = os.path.dirname(__file__)
file_path = os.path.join(script_dir, 'space.txt')

data_dict = {}
with open(file_path, 'r') as f:
    lines = f.readlines()
    headers = lines[0].strip().split('\t')
    
    for line in lines[1:]:
        values = line.strip().split('\t')
        dataset = values[0]
        scheme = values[1]
        vector_size = float(values[2])
        index_size = float(values[3])
        overall_size = float(values[4])
        
        if dataset not in data_dict:
            data_dict[dataset] = {}
        
        data_dict[dataset][scheme] = {
            'VectorSize': vector_size,
            'IndexSize': index_size,
            'OverallSize': overall_size
        }

# 获取唯一的数据集和方案
datasets = list(data_dict.keys())
schemes = ['DiskANN', 'DecoupleVS']  # 只有两个scheme

# 颜色配置
colors = {
    'PipeANN': '#70AD47',
    'DiskANN': '#ED7D31',
    'DecoupleVS': '#A4C4E4',
    'SPANN': '#FACFCE'
}

# 设置图形
fig, ax = plt.subplots(figsize=(6, 4.5))

# 柱子宽度和位置
bar_width = 0.22
x = np.arange(len(datasets))
text_offset = 0.06


# 绘制每个数据集的柱子
for i, dataset in enumerate(datasets):
    # 找到最大的overall size作为归一化基准（可以用DiskANN作为基准）
    diskann_overall = data_dict[dataset]['DiskANN']['OverallSize']
    
    # DiskANN柱子（带条纹）
    diskann_vector = data_dict[dataset]['DiskANN']['VectorSize']
    diskann_index = data_dict[dataset]['DiskANN']['IndexSize']
    diskann_vector_norm = diskann_vector / diskann_overall
    diskann_index_norm = diskann_index / diskann_overall
    
    ax.bar(x[i] - 0.5*bar_width, diskann_vector_norm, bar_width, 
           color=colors['DiskANN'], edgecolor='black', linewidth=1.0,
           hatch='//')
    ax.bar(x[i] - 0.5*bar_width, diskann_index_norm, bar_width, 
           bottom=diskann_vector_norm, color=colors['DiskANN'], 
           edgecolor='black', linewidth=1.0, hatch='')
    ax.text(x[i] - 0.5*bar_width + text_offset, diskann_vector_norm + diskann_index_norm + 0.02, 
            f'{diskann_overall:.1f}', ha='center', va='bottom', fontsize=30)
    
    # DEVISE柱子（带条纹）
    devise_vector = data_dict[dataset]['DecoupleVS']['VectorSize']
    devise_index = data_dict[dataset]['DecoupleVS']['IndexSize']
    devise_overall = data_dict[dataset]['DecoupleVS']['OverallSize']
    devise_vector_norm = devise_vector / diskann_overall
    devise_index_norm = devise_index / diskann_overall
    
    ax.bar(x[i] + 0.5*bar_width, devise_vector_norm, bar_width, 
           color=colors['DecoupleVS'], edgecolor='black', linewidth=1.0,
           hatch='//')
    ax.bar(x[i] + 0.5*bar_width, devise_index_norm, bar_width, 
           bottom=devise_vector_norm, color=colors['DecoupleVS'], 
           edgecolor='black', linewidth=1.0, hatch='')
    ax.text(x[i] + 0.5*bar_width + text_offset, devise_vector_norm + devise_index_norm + 0.02, 
            f'{devise_overall:.1f}', ha='center', va='bottom', fontsize=30)

# 创建自定义图例（只有DiskANN和DEVISE）
legend_elements = [
    Patch(facecolor=colors['DiskANN'], edgecolor='black', linewidth=1.0, hatch='', label='DiskANN-Index'),
    Patch(facecolor=colors['DiskANN'], edgecolor='black', linewidth=1.0, hatch='//', label='DiskANN-Vector'),
    Patch(facecolor=colors['DecoupleVS'], edgecolor='black', linewidth=1.0, hatch='', label='DecoupleVS-Index'),
    Patch(facecolor=colors['DecoupleVS'], edgecolor='black', linewidth=1.0, hatch='//', label='DecoupleVS-Vector'),
]

# 设置图表属性
# ax.set_ylabel('Norm. storage size', fontsize=20)
ax.set_xticks(x)
ax.set_xticklabels(datasets, fontsize=30)
ax.tick_params(axis='y', labelsize=30)
ax.set_ylim(0, 1.15)

# 移除顶部和右侧边框
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# 将图例放在图的上方外部，改为2列
# ax.legend(handles=legend_elements, loc='lower center', bbox_to_anchor=(0.5, 1.02),
#           fontsize=20,
#           ncol=2,  # 改为2列
#           frameon=False, 
#           handlelength=1.2,
#           handleheight=1.2,
#           handletextpad=0.6,
#           labelspacing=0.5)

plt.tight_layout()

# 保存到脚本所在目录
save_path = os.path.join(script_dir, 'space.pdf')
plt.savefig(save_path, dpi=300, bbox_inches='tight')
print(f"图片已保存到: {save_path}")

plt.show()

==> plot/evaluation/tail_latency/latency.py <==
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
import os
import numpy as np

# 设置字体和样式
plt.rcParams['font.size'] = 40
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['pdf.fonttype'] = 42  # 使用TrueType字体
plt.rcParams['ps.fonttype'] = 42   # PostScript也使用TrueType字体

# 读取数据的函数
def read_data(filename):
    script_dir = os.path.dirname(__file__)
    file_path = os.path.join(script_dir, filename)
    data = {'DiskANN': [], 'PipeANN': [], 'DecoupleVS': []}
    with open(file_path, 'r') as f:
        lines = f.readlines()[1:]  # 跳过标题行
        for line in lines:
            parts = line.strip().split('\t')
            if len(parts) == 3:
                scheme = parts[0]
                recall = float(parts[1])
                latency_us = float(parts[2])
                latency_ms = latency_us / 1000  # 转换为毫秒
                if scheme in data:
                    data[scheme].append((recall, latency_ms))
    return data

# 简单的三次样条插值函数
def cubic_interpolate(x, y, num_points=200):
    if len(x) < 2:
        return x, y
    
    x_new = []
    step = (max(x) - min(x)) / (num_points - 1)
    for i in range(num_points):
        x_new.append(min(x) + i * step)
    
    y_new = []
    for xi in x_new:
        for i in range(len(x) - 1):
            if x[i] <= xi <= x[i + 1]:
                if i == 0:
                    p0_x, p0_y = x[0], y[0]
                    p1_x, p1_y = x[0], y[0]
                    p2_x, p2_y = x[1], y[1]
                    p3_x, p3_y = x[2] if len(x) > 2 else x[1], y[2] if len(y) > 2 else y[1]
                elif i == len(x) - 2:
                    p0_x, p0_y = x[i-1] if i > 0 else x[i], y[i-1] if i > 0 else y[i]
                    p1_x, p1_y = x[i], y[i]
                    p2_x, p2_y = x[i+1], y[i+1]
                    p3_x, p3_y = x[i+1], y[i+1]
                else:
                    p0_x, p0_y = x[i-1], y[i-1]
                    p1_x, p1_y = x[i], y[i]
                    p2_x, p2_y = x[i+1], y[i+1]
                    p3_x, p3_y = x[i+2], y[i+2]
                
                t = (xi - p1_x) / (p2_x - p1_x) if p2_x != p1_x else 0
                t2 = t * t
                t3 = t2 * t
                
                yi = 0.5 * ((2 * p1_y) +
                           (-p0_y + p2_y) * t +
                           (2*p0_y - 5*p1_y + 4*p2_y - p3_y) * t2 +
                           (-p0_y + 3*p1_y - 3*p2_y + p3_y) * t3)
                y_new.append(yi)
                break
        else:
            if xi < x[0]:
                y_new.append(y[0])
            elif xi > x[-1]:
                y_new.append(y[-1])
    
    return x_new, y_new

# Y轴格式化函数
def thousands_formatter(x, pos):
    """将数值格式化为 xxK 格式"""
    if x == 0:
        return '0'
    return f'{int(x/1000)}k'

# 读取两个数据集的数据
douyin_data = read_data('douyin100m.txt')
sift_data = read_data('sift100m.txt')

# 计算所有数据集的最大延迟值，用于统一y轴范围
def get_max_latency(data):
    max_latency = 0
    for scheme in ['DiskANN', 'PipeANN', 'DecoupleVS']:
        if scheme in data and len(data[scheme]) > 0:
            latency_values = [p[1] for p in data[scheme]]
            max_latency = max(max_latency, max(latency_values))
    return max_latency

# 计算两个数据集的最大延迟
max_latency_douyin = get_max_latency(douyin_data)
max_latency_sift = get_max_latency(sift_data)
global_max_latency = max(max_latency_douyin, max_latency_sift) * 1.15

# 创建图表
fig, axes = plt.subplots(1, 2, figsize=(14, 9))
plt.subplots_adjust(wspace=0.06, left=0.08, right=0.98)

# 定义颜色和标记
colors = {
    'PipeANN': '#70AD47',
    'DiskANN': '#ED7D31',
    'DecoupleVS': '#5B9BD5',
}

markers = {
    'PipeANN': 'o',
    'DiskANN': 's',
    'DecoupleVS': '^',
}

# 绘制函数
def plot_data(ax, data, title, enable_y_label=False, hide_y_ticks=False, y_max=None):
    all_recalls = []
    all_latencies = []  # 新增：收集所有延迟值
    
    for scheme in ['DiskANN', 'PipeANN', 'DecoupleVS']:
        if scheme in data and len(data[scheme]) > 0:
            points = sorted(data[scheme], key=lambda x: x[0])
            recalls = [p[0] for p in points]
            latencies = [p[1] for p in points]
            
            all_recalls.extend(recalls)
            all_latencies.extend(latencies)  # 收集延迟值
            
            if len(recalls) >= 4:
                recalls_smooth, latencies_smooth = cubic_interpolate(recalls, latencies, num_points=200)
                
                ax.plot(recalls_smooth, latencies_smooth, 
                       color=colors[scheme],
                       linewidth=10, alpha=0.9)
                
                ax.scatter(recalls, latencies, marker=markers[scheme], 
                          color=colors[scheme], s=150, zorder=8,
                          edgecolors='white', linewidths=2)
                
                ax.plot([], [], marker=markers[scheme], 
                       color=colors[scheme], label=scheme,
                       markersize=15, linewidth=6, markeredgewidth=2,
                       markeredgecolor='white')
            else:
                ax.plot(recalls, latencies, marker=markers[scheme], 
                       color=colors[scheme], label=scheme,
                       markersize=15, linewidth=6, markeredgewidth=2)
    
    ax.set_xlabel('Recall@10', fontsize=40)
    if enable_y_label:
        ax.set_ylabel('Latency (ms)', fontsize=40)
    ax.grid(True, alpha=0.3, linestyle='--')
    
    # 设置横坐标范围
    if all_recalls:
        min_recall = min(all_recalls)
        max_recall = max(all_recalls)
        recall_range = max_recall - min_recall
        
        if recall_range < 5:
            center = (min_recall + max_recall) / 2
            min_recall = max(0, center - 2.5)
            max_recall = min(100, center + 2.5)
        else:
            min_recall = max(0, min_recall - 0.1 * recall_range)
            max_recall = min(100, max_recall + 0.1 * recall_range)
        
        ax.set_xlim(min_recall, max_recall)
        
        num_ticks = 3
        tick_positions = np.linspace(min_recall, max_recall, num_ticks)
        ax.set_xticks(tick_positions)
        ax.set_xticklabels([f'{int(r)}' for r in tick_positions])
    
    # 设置Y轴为对数刻度
    ax.set_yscale('log')
    
    # 设置Y轴范围，确保大于数据范围
    if all_latencies:
        min_latency = min(all_latencies)
        max_latency = max(all_latencies)
        
        # 计算合适的对数范围
        import math
        log_min = math.floor(math.log10(min_latency))
        log_max = math.ceil(math.log10(max_latency))
        
        # 设置Y轴范围为10的幂次
        ax.set_ylim(10**log_min, 10**log_max)
    
    if hide_y_ticks:
        ax.set_yticklabels([])
    
    ax.tick_params(labelsize=40)

# 绘制两个子图
plot_data(axes[0], douyin_data, '(a) DEEP100M', True, False, global_max_latency)
plot_data(axes[1], sift_data, '(b) SIFT100M', False, True, global_max_latency)

# 获取脚本所在的目录
script_dir = os.path.dirname(os.path.abspath(__file__))

# 保存完整图片
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.04),
          fontsize=40, framealpha=0.9, ncol=3, columnspacing=1.0)
fig.tight_layout(rect=[0, 0, 1, 0.92])

save_path_full = os.path.join(script_dir, 'latency.pdf')
print(f"正在保存完整图片到: {save_path_full}")
fig.savefig(save_path_full, bbox_inches='tight', dpi=300, format='pdf')
print(f"完整图片已保存！")

# 单独保存legend
fig_legend = plt.figure(figsize=(9, 1))
legend = fig_legend.legend(handles, labels, loc='center', fontsize=40,
                          framealpha=0.9, ncol=3, columnspacing=1.0)
save_path_legend = os.path.join(script_dir, 'legend.pdf')
print(f"正在保存legend到: {save_path_legend}")
fig_legend.savefig(save_path_legend, bbox_inches='tight', dpi=300, format='pdf')
print(f"Legend已保存！")
plt.close(fig_legend)

# 分别保存两个子图
fig1, ax1 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax1, douyin_data, '(a) DEEP100M', True, False, global_max_latency)
save_path_1 = os.path.join(script_dir, 'latency_douyin.pdf')
print(f"正在保存子图1到: {save_path_1}")
fig1.savefig(save_path_1, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图1已保存！")
plt.close(fig1)

fig2, ax2 = plt.subplots(1, 1, figsize=(7, 6))
plot_data(ax2, sift_data, '(b) SIFT100M', False, False, global_max_latency)
save_path_2 = os.path.join(script_dir, 'latency_sift.pdf')
print(f"正在保存子图2到: {save_path_2}")
fig2.savefig(save_path_2, bbox_inches='tight', dpi=300, format='pdf')
print(f"子图2已保存！")
plt.close(fig2)

plt.show()

==> plot/evaluation/update-breakdown/analyze_time.py <==
#!/usr/bin/env python3
import sys
import re
import math
import os
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Patch

# 设置字体 - 使用Helvetica/Arial，更接近ggplot2的默认字体
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['font.size'] = 10
plt.rcParams['pdf.fonttype'] = 42  # 使用TrueType字体
plt.rcParams['ps.fonttype'] = 42   # PostScript也使用TrueType字体

def parse_time(time_str):
    """Parse time string like '11.0895 s' to float"""
    return float(time_str.split()[0])

def calculate_mean(values):
    """Calculate mean of a list of values"""
    if not values:
        return 0
    return sum(values) / len(values)

def calculate_std_error(values):
    """Calculate standard error using Student's t-distribution"""
    n = len(values)
    if n <= 1:
        return 0
    
    mean = calculate_mean(values)
    variance = sum((x - mean) ** 2 for x in values) / (n - 1)
    std_dev = math.sqrt(variance)
    std_error = std_dev / math.sqrt(n)
    
    return std_error

def calculate_confidence_interval(values, confidence=0.95):
    """Calculate confidence interval using Student's t-distribution"""
    n = len(values)
    if n <= 1:
        return 0
    
    mean = calculate_mean(values)
    std_dev = math.sqrt(sum((x - mean) ** 2 for x in values) / (n - 1))
    std_error = std_dev / math.sqrt(n)
    
    # t-values for 95% confidence interval (two-tailed)
    # df = n - 1
    t_values = {
        1: 12.706, 2: 4.303, 3: 3.182, 4: 2.776, 5: 2.571,
        6: 2.447, 7: 2.365, 8: 2.306, 9: 2.262, 10: 2.228,
        11: 2.201, 12: 2.179, 13: 2.160, 14: 2.145, 15: 2.131,
        16: 2.120, 17: 2.110, 18: 2.101, 19: 2.093, 20: 2.086,
        21: 2.080, 22: 2.074, 23: 2.069, 24: 2.064, 25: 2.060,
        26: 2.056, 27: 2.052, 28: 2.048, 29: 2.045, 30: 2.042,
        40: 2.021, 50: 2.009, 60: 2.000, 80: 1.990, 100: 1.984,
        120: 1.980, 200: 1.972, 500: 1.965, 1000: 1.962
    }
    
    df = n - 1
    
    # Find appropriate t-value
    if df in t_values:
        t_value = t_values[df]
    elif df > 1000:
        t_value = 1.96  # Approximate with normal distribution for large samples
    else:
        # Interpolate or use closest value
        keys = sorted([k for k in t_values.keys() if k <= df])
        if keys:
            t_value = t_values[keys[-1]]  # Use the largest df <= our df
        else:
            t_value = t_values[1]
    
    margin_of_error = t_value * std_error
    
    return margin_of_error

def extract_scheme_from_filename(filename):
    """Extract scheme name from filename like 'sift100m_DEVISE_merge0.05_update.log'"""
    basename = os.path.basename(filename)
    parts = basename.split('_')
    if len(parts) >= 2:
        return parts[1]
    return 'Unknown'

def parse_log_file(filename):
    """Parse log file and extract timing information"""
    delete_omp_times = []
    delete_merge_dump_sums = []
    
    merge_omp_times = []
    merge_merge_write_sums = []
    
    with open(filename, 'r') as f:
        lines = f.readlines()
    
    i = 0
    while i < len(lines):
        line = lines[i].strip()
        
        # Check for DELETE PROCESSING section
        if '=== DELETE PROCESSING TIMING BREAKDOWN ===' in line:
            # Parse the next few lines
            merge_read = None
            omp_time = None
            dump_disk = None
            
            for j in range(i+1, min(i+10, len(lines))):
                curr_line = lines[j].strip()
                
                # Match merge_read_decouple_graph or merge_read
                if 'Total merge_read' in curr_line and 'time:' in curr_line:
                    match = re.search(r'([\d.]+)\s+s', curr_line)
                    if match:
                        merge_read = float(match.group(1))
                
                elif 'Total OMP parallel computation time:' in curr_line:
                    match = re.search(r'([\d.]+)\s+s', curr_line)
                    if match:
                        omp_time = float(match.group(1))
                
                # Match dump_to_disk_decouple_graph or dump_to_disk
                elif 'Total dump_to_disk' in curr_line and 'time:' in curr_line:
                    match = re.search(r'([\d.]+)\s+s', curr_line)
                    if match:
                        dump_disk = float(match.group(1))
                
                elif '===' in curr_line:
                    break
            
            if omp_time is not None:
                delete_omp_times.append(omp_time)
            if merge_read is not None and dump_disk is not None:
                delete_merge_dump_sums.append(merge_read + dump_disk)
        
        # Check for MERGE PROCESSING section
        elif '=== MERGE PROCESSING TIMING BREAKDOWN ===' in line:
            # Parse the next few lines
            merge_read = None
            omp_time = None
            write_time = None
            
            for j in range(i+1, min(i+10, len(lines))):
                curr_line = lines[j].strip()
                
                # Match merge_read_decouple_graph or merge_read
                if 'Total merge_read' in curr_line and 'time:' in curr_line:
                    match = re.search(r'([\d.]+)\s+s', curr_line)
                    if match:
                        merge_read = float(match.group(1))
                
                elif 'Total OMP parallel computation time:' in curr_line:
                    match = re.search(r'([\d.]+)\s+s', curr_line)
                    if match:
                        omp_time = float(match.group(1))
                
                elif 'Total write operation time:' in curr_line:
                    match = re.search(r'([\d.]+)\s+s', curr_line)
                    if match:
                        write_time = float(match.group(1))
                
                elif '===' in curr_line:
                    break
            
            if omp_time is not None:
                merge_omp_times.append(omp_time)
            if merge_read is not None and write_time is not None:
                merge_merge_write_sums.append(merge_read + write_time)
        
        i += 1
    
    return {
        'delete_omp': delete_omp_times,
        'delete_sum': delete_merge_dump_sums,
        'merge_omp': merge_omp_times,
        'merge_sum': merge_merge_write_sums
    }

def print_results(scheme_name, data):
    """Print analysis results"""
    print("=" * 70)
    print(f"Results for {scheme_name}")
    print("=" * 70)
    print("\nDELETE PROCESSING TIMING BREAKDOWN Analysis")
    print("-" * 70)
    
    if data['delete_omp']:
        mean_omp = calculate_mean(data['delete_omp'])
        error_omp = calculate_std_error(data['delete_omp'])
        ci_omp = calculate_confidence_interval(data['delete_omp'])
        print(f"Total OMP parallel computation time:")
        print(f"  Sample size: {len(data['delete_omp'])}")
        print(f"  Mean: {mean_omp:.4f} s")
        print(f"  Standard Error: {error_omp:.4f} s")
        print(f"  95% Confidence Interval: ±{ci_omp:.4f} s")
        print(f"  Result: {mean_omp:.4f} ± {error_omp:.4f} s")
    else:
        print("No DELETE OMP data found")
    
    print()
    
    if data['delete_sum']:
        mean_sum = calculate_mean(data['delete_sum'])
        error_sum = calculate_std_error(data['delete_sum'])
        ci_sum = calculate_confidence_interval(data['delete_sum'])
        print(f"Total (merge_read + dump_to_disk) time:")
        print(f"  Sample size: {len(data['delete_sum'])}")
        print(f"  Mean: {mean_sum:.4f} s")
        print(f"  Standard Error: {error_sum:.4f} s")
        print(f"  95% Confidence Interval: ±{ci_sum:.4f} s")
        print(f"  Result: {mean_sum:.4f} ± {error_sum:.4f} s")
    else:
        print("No DELETE sum data found")
    
    print()
    print("MERGE PROCESSING TIMING BREAKDOWN Analysis")
    print("-" * 70)
    
    if data['merge_omp']:
        mean_omp = calculate_mean(data['merge_omp'])
        error_omp = calculate_std_error(data['merge_omp'])
        ci_omp = calculate_confidence_interval(data['merge_omp'])
        print(f"Total OMP parallel computation time:")
        print(f"  Sample size: {len(data['merge_omp'])}")
        print(f"  Mean: {mean_omp:.4f} s")
        print(f"  Standard Error: {error_omp:.4f} s")
        print(f"  95% Confidence Interval: ±{ci_omp:.4f} s")
        print(f"  Result: {mean_omp:.4f} ± {error_omp:.4f} s")
    else:
        print("No MERGE OMP data found")
    
    print()
    
    if data['merge_sum']:
        mean_sum = calculate_mean(data['merge_sum'])
        error_sum = calculate_std_error(data['merge_sum'])
        ci_sum = calculate_confidence_interval(data['merge_sum'])
        print(f"Total (merge_read + write_operation) time:")
        print(f"  Sample size: {len(data['merge_sum'])}")
        print(f"  Mean: {mean_sum:.4f} s")
        print(f"  Standard Error: {error_sum:.4f} s")
        print(f"  95% Confidence Interval: ±{ci_sum:.4f} s")
        print(f"  Result: {mean_sum:.4f} ± {error_sum:.4f} s")
    else:
        print("No MERGE sum data found")
    
    print()

def plot_grouped_bar_charts(all_data, schemes, output_dir='./'):
    """Plot two grouped bar charts for OMP time and Read/Write time"""
    
    # 颜色配置 - 参照space.py
    colors = {
        'FreshDiskANN': '#ED7D31',
        'DecoupleVS-NoGC': '#5B9BD5',
        'DecoupleVS': '#A4C4E4'
    }
    hatches = {
        'FreshDiskANN': '',
        'DecoupleVS-NoGC': '..',
        'DecoupleVS': '',
    }

    # 确保schemes顺序为 [FreshDi s k ANN, DecoupleVS, DecoupleVS-NoGC]
    ordered = ['FreshDiskANN', 'DecoupleVS-NoGC', 'DecoupleVS']
    schemes = [s for s in ordered if s in schemes]
    
    # Prepare data for plotting
    delete_omp_means = []
    delete_omp_errors = []
    merge_omp_means = []
    merge_omp_errors = []
    delete_rw_means = []
    delete_rw_errors = []
    merge_rw_means = []
    merge_rw_errors = []
    
    for scheme in schemes:
        data = all_data[scheme]
        delete_omp_means.append(calculate_mean(data['delete_omp']))
        delete_omp_errors.append(calculate_std_error(data['delete_omp']))
        merge_omp_means.append(calculate_mean(data['merge_omp']))
        merge_omp_errors.append(calculate_std_error(data['merge_omp']))
        delete_rw_means.append(calculate_mean(data['delete_sum']))
        delete_rw_errors.append(calculate_confidence_interval(data['delete_sum']))
        merge_rw_means.append(calculate_mean(data['merge_sum']))
        merge_rw_errors.append(calculate_confidence_interval(data['merge_sum']))
    
    # 使用FreshDiskANN作为基准进行normalization
    diskann_idx = schemes.index('FreshDiskANN')
    
    # Figure 1: OMP Computation Time
    fig1, ax1 = plt.subplots(figsize=(7, 4.5))
    
    x = np.arange(2)  # Two groups: Delete and Merge
    bar_width = 0.25
    bar_gap = 0.05  # 簇内柱子之间的间隙
    text_offset = 0
    n_schemes = len(schemes)
    
    # Normalize by FreshDiskANN values
    delete_omp_baseline = delete_omp_means[diskann_idx]
    merge_omp_baseline = merge_omp_means[diskann_idx]
    
    for i, scheme in enumerate(schemes):
        delete_norm = delete_omp_means[i] / delete_omp_baseline
        merge_norm = merge_omp_means[i] / merge_omp_baseline
        
        # Normalize errors as well
        delete_error_norm = delete_omp_errors[i] / delete_omp_baseline
        merge_error_norm = merge_omp_errors[i] / merge_omp_baseline
        
        # 计算偏移量，增加簇内间隙
        offset = (i - (n_schemes - 1) / 2) * (bar_width + bar_gap)
        positions = x + offset
        values = [delete_norm, merge_norm]
        errors = [delete_error_norm, merge_error_norm]
        
        ax1.bar(positions, values, bar_width,
                color=colors[scheme], edgecolor='black', linewidth=1.0,
                hatch=hatches[scheme], label=scheme, yerr=errors, capsize=5,
                error_kw={'linewidth': 2, 'ecolor': 'black'})
        
        # Add absolute values on top of bars (adjusted for error bar)
        ax1.text(positions[0] + text_offset, values[0] + errors[0] + 0.02,
                f'{delete_omp_means[i]:.1f}',
                ha='center', va='bottom', fontsize=24, rotation=90)
        ax1.text(positions[1] + text_offset, values[1] + errors[1] + 0.02,
                f'{merge_omp_means[i]:.1f}',
                ha='center', va='bottom', fontsize=24, rotation=90)
    
    ax1.set_ylabel('Norm. CPU time', fontsize=30)
    ax1.set_xticks(x)
    ax1.set_xticklabels(['Merge-Delete', 'Merge-Insert'], fontsize=30)
    ax1.tick_params(axis='y', labelsize=30)
    
    # Adjust ylim to account for error bars
    all_norm_vals = []
    for i in range(len(schemes)):
        all_norm_vals.append(delete_omp_means[i] / delete_omp_baseline + delete_omp_errors[i] / delete_omp_baseline)
        all_norm_vals.append(merge_omp_means[i] / merge_omp_baseline + merge_omp_errors[i] / merge_omp_baseline)
    
    ax1.set_ylim(0, max(all_norm_vals) * 1.2)
    
    # 移除顶部和右侧边框
    ax1.spines['top'].set_visible(False)
    ax1.spines['right'].set_visible(False)
    
    plt.tight_layout()
    output_file1 = os.path.join(output_dir, 'omp_time_comparison.pdf')
    plt.savefig(output_file1, dpi=300, bbox_inches='tight')
    print(f"OMP time chart saved: {output_file1}")
    plt.close()
    
    # Figure 2: Read/Write Time
    fig2, ax2 = plt.subplots(figsize=(7, 4.5))
    
    # Normalize by FreshDiskANN values
    delete_rw_baseline = delete_rw_means[diskann_idx]
    merge_rw_baseline = merge_rw_means[diskann_idx]
    
    for i, scheme in enumerate(schemes):
        delete_norm = delete_rw_means[i] / delete_rw_baseline
        merge_norm = merge_rw_means[i] / merge_rw_baseline
        
        # Normalize errors as well
        delete_error_norm = delete_rw_errors[i] / delete_rw_baseline
        merge_error_norm = merge_rw_errors[i] / merge_rw_baseline
        
        # 计算偏移量，增加簇内间隙
        offset = (i - (n_schemes - 1) / 2) * (bar_width + bar_gap)
        positions = x + offset
        values = [delete_norm, merge_norm]
        errors = [delete_error_norm, merge_error_norm]
        
        ax2.bar(positions, values, bar_width,
                color=colors[scheme], edgecolor='black', linewidth=1.0,
                hatch=hatches[scheme], label=scheme, yerr=errors, capsize=5,
                error_kw={'linewidth': 2, 'ecolor': 'black'})
        
        # Add absolute values on top of bars (adjusted for error bar)
        ax2.text(positions[0] + text_offset, values[0] + errors[0] + 0.02, 
                f'{delete_rw_means[i]:.1f}', 
                ha='center', va='bottom', fontsize=24, rotation=90)
        ax2.text(positions[1] + text_offset, values[1] + errors[1] + 0.02, 
                f'{merge_rw_means[i]:.1f}', 
                ha='center', va='bottom', fontsize=24, rotation=90)
    
    ax2.set_ylabel('Norm. I/O time', fontsize=30)
    ax2.set_xticks(x)
    ax2.set_xticklabels(['Merge-Delete', 'Merge-Insert'], fontsize=30)
    ax2.tick_params(axis='y', labelsize=30)
    
    # Adjust ylim to account for error bars
    all_norm_vals = []
    for i in range(len(schemes)):
        all_norm_vals.append(delete_rw_means[i] / delete_rw_baseline + delete_rw_errors[i] / delete_rw_baseline)
        all_norm_vals.append(merge_rw_means[i] / merge_rw_baseline + merge_rw_errors[i] / merge_rw_baseline)
    
    ax2.set_ylim(0, max(all_norm_vals) * 1.2)
    
    # 移除顶部和右侧边框
    ax2.spines['top'].set_visible(False)
    ax2.spines['right'].set_visible(False)
    
    plt.tight_layout()
    output_file2 = os.path.join(output_dir, 'read_write_time_comparison.pdf')
    plt.savefig(output_file2, dpi=300, bbox_inches='tight')
    print(f"Read/Write time chart saved: {output_file2}")
    plt.close()
    
    # Create separate legend
    legend_elements = [
        Patch(facecolor=colors[s], edgecolor='black', linewidth=1.0,
              hatch=hatches[s], label=s)
        for s in schemes
    ]

    fig_legend = plt.figure(figsize=(9, 1.5))
    legend = fig_legend.legend(handles=legend_elements, loc='center',
                               fontsize=30,
                               ncol=len(schemes),
                               frameon=False, 
                               handlelength=1.2,
                               handleheight=1.2,
                               handletextpad=0.6,
                               labelspacing=0.5)
    
    legend_file = os.path.join(output_dir, 'legend.pdf')
    fig_legend.savefig(legend_file, dpi=300, bbox_inches='tight')
    print(f"Legend saved: {legend_file}")
    plt.close(fig_legend)

def main():
    if len(sys.argv) < 2:
        print("Usage: python script.py <log_file1> <log_file2> ... [output_dir]")
        print("Example: python script.py file1.log file2.log ./output")
        sys.exit(1)
    
    # Parse arguments
    log_files = []
    output_dir = './'
    
    for arg in sys.argv[1:]:
        if arg.endswith('.log'):
            log_files.append(arg)
        else:
            output_dir = arg
    
    if not log_files:
        print("Error: No log files provided")
        sys.exit(1)
    
    # Create output directory if needed
    os.makedirs(output_dir, exist_ok=True)
    
    # Parse all files
    all_data = {}
    schemes = []
    
    for log_file in log_files:
        try:
            scheme = extract_scheme_from_filename(log_file)
            schemes.append(scheme)
            
            print(f"\nProcessing {log_file} (scheme: {scheme})...")
            data = parse_log_file(log_file)
            all_data[scheme] = data
            
            print_results(scheme, data)
            
        except FileNotFoundError:
            print(f"Error: File '{log_file}' not found")
            continue
        except Exception as e:
            print(f"Error processing file '{log_file}': {e}")
            import traceback
            traceback.print_exc()
            continue
    
    # Plot grouped bar charts
    if len(all_data) > 0:
        print("\nGenerating comparison charts...")
        plot_grouped_bar_charts(all_data, schemes, output_dir)
    else:
        print("No data to plot")

if __name__ == "__main__":
    main()

==> plot/evaluation/update/analyze_mem_usage.py <==
import re
import matplotlib.pyplot as plt
import sys
import os

def parse_log_file(log_file_path):
    """解析log文件，提取时间和内存使用数据"""
    times = []
    memory_usages = []
    
    # 正则表达式匹配时间戳和内存使用
    time_pattern = r'current time: (\d+(?:\.\d+)?) s'
    memory_pattern = r'current memory usage: (\d+(?:\.\d+)?) GB'
    
    try:
        with open(log_file_path, 'r') as file:
            for line in file:
                # 查找时间戳
                time_match = re.search(time_pattern, line)
                if time_match:
                    current_time = float(time_match.group(1))

                    # if current_time > 14000:
                    #     break
                    
                    # 在同一行中查找内存使用
                    memory_match = re.search(memory_pattern, line)
                    if memory_match:
                        memory_usage = float(memory_match.group(1))
                        
                        times.append(current_time)
                        memory_usages.append(memory_usage)
        
        return times, memory_usages
    except FileNotFoundError:
        print(f"Error: File '{log_file_path}' not found.")
        return [], []
    except Exception as e:
        print(f"Error reading file '{log_file_path}': {e}")
        return [], []

def plot_memory_usage_comparison(data_list, labels, output_file='memory_usage_comparison.pdf'):
    """绘制多个内存使用情况对比图并保存为PDF"""
    plt.figure(figsize=(12, 8))
    
    # 定义不同的颜色和线型
    # colors = ['blue', 'red', 'green', 'orange', 'purple']
    # line_styles = ['-', '--', '-.', ':']
    
    for i, (times, memory_usages) in enumerate(data_list):
        # color = colors[i % len(colors)]
        # line_style = line_styles[i % len(line_styles)]
        label = labels[i] if i < len(labels) else f'File {i+1}'
        
        plt.plot(times, memory_usages, 
                # linewidth=1, 
                label=label, 
                # markersize=1
                )
    
    plt.xlabel('Time (s)')
    plt.ylabel('Memory Usage (GB)')
    plt.title('Memory Usage Over Time Comparison')
    plt.grid(True, alpha=0.3)
    plt.legend()
    plt.ylim(bottom=0)
    
    # 保存为PDF
    plt.savefig(output_file, format='pdf', bbox_inches='tight')
    plt.close()

def main():
    if len(sys.argv) < 3:
        print("Usage: python script.py <log_file1> <log_file2> [output_file]")
        print("Example: python script.py log1.log log2.log comparison.pdf")
        sys.exit(1)
    
    file1 = sys.argv[1]
    file2 = sys.argv[2]
    output_file = sys.argv[3] if len(sys.argv) > 3 else 'memory_usage_comparison.pdf'
    
    # 从文件名生成标签（去除路径和扩展名）
    labels = [
        os.path.splitext(os.path.basename(file1))[0],
        os.path.splitext(os.path.basename(file2))[0]
    ]
    
    # 解析两个log文件
    print(f"Parsing {file1}...")
    times1, memory1 = parse_log_file(file1)
    
    print(f"Parsing {file2}...")
    times2, memory2 = parse_log_file(file2)
    
    # 检查是否成功解析到数据
    if not times1 or not times2:
        print("Error: Could not extract data from one or both log files.")
        sys.exit(1)
    
    print(f"File 1: {len(times1)} data points")
    print(f"File 2: {len(times2)} data points")
    
    # 绘制对比图
    data_list = [(times1, memory1), (times2, memory2)]
    plot_memory_usage_comparison(data_list, labels, output_file)
    
    print(f"Comparison plot saved as {output_file}")

if __name__ == "__main__":
    main()

==> plot/evaluation/update/update.py <==
import re
import matplotlib.pyplot as plt
import sys
import os
import numpy as np
from matplotlib.ticker import FuncFormatter

# 设置字体和样式 - 与thpt.py保持一致
plt.rcParams['font.size'] = 32
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['pdf.fonttype'] = 42  # 使用TrueType字体
plt.rcParams['ps.fonttype'] = 42   # PostScript也使用TrueType字体

# 定义颜色 - 与thpt.py保持一致
COLORS = {
    'FreshDiskANN': '#ED7D31',
    'DecoupleVS': '#5B9BD5',
    'OdinANN': '#70AD47',
    'DecoupleVS-NoGC': '#7030A0',
}

STORAGE_OFFSETS = {
    'FreshDiskANN': 62,
    'DecoupleVS': 36,
    'OdinANN': 62,
    'DecoupleVS-NoGC': 36,
}

def extract_scheme_from_filename(filename):
    """从文件名中提取scheme名称（第二个下划线分隔的部分）"""
    basename = os.path.basename(filename)
    parts = basename.split('_')
    if len(parts) >= 2:
        return parts[1]
    return os.path.splitext(basename)[0]

def parse_log_file(log_file_path, label):
    """解析log文件，提取[FULL REPORT]行中的数据"""
    data = {
        'time': [],
        'qps': [],
        'recall': [],
        'p50': [],
        'p99': [],
        'memory': [],
        'storage': [],
        'batch_anchor_index': None,
        'pre_merge_report_indices': []
    }
    
    # 正则表达式模式
    pattern = r'\[FULL REPORT\]:.*?current time: ([\d.]+) s.*?QPS: ([\d.]+).*?Recall@10: ([\d.]+).*?p50: ([\d.]+) ms.*?p99: ([\d.]+) ms.*?current memory usage: ([\d.]+) GB.*?current storage size:([\d.]+) GB'
    
    try:
        with open(log_file_path, 'r') as file:
            for line in file:
                if '[FULL REPORT]' in line:
                    match = re.search(pattern, line)
                    if match:
                        data['time'].append(float(match.group(1)))
                        data['qps'].append(float(match.group(2)))
                        data['recall'].append(float(match.group(3)))
                        data['p50'].append(float(match.group(4)))
                        data['p99'].append(float(match.group(5)))
                        data['memory'].append(float(match.group(6)))
                        storage_offset = STORAGE_OFFSETS.get(label, 62)
                        data['storage'].append(float(match.group(7)) - storage_offset)
                elif 'Batch:' in line and data['batch_anchor_index'] is None and data['time']:
                    data['batch_anchor_index'] = len(data['time']) - 1
                elif 'Merge finished' in line and data['time']:
                    data['pre_merge_report_indices'].append(len(data['time']) - 1)
        
        return data
    except FileNotFoundError:
        print(f"Error: File '{log_file_path}' not found.")
        return None
    except Exception as e:
        print(f"Error reading file '{log_file_path}': {e}")
        return None

def get_nice_ticks(vmin, vmax, num_ticks=4):
    """生成合理的刻度值"""
    range_val = vmax - vmin
    
    # 计算合适的步长
    rough_step = range_val / (num_ticks - 1)
    
    # 找到合适的步长（取整到10的幂次）
    magnitude = 10 ** np.floor(np.log10(rough_step))
    
    # 选择最接近的"好看"的步长
    nice_steps = [1, 2, 5, 10]
    normalized_step = rough_step / magnitude
    
    nice_step = min(nice_steps, key=lambda x: abs(x - normalized_step))
    step = nice_step * magnitude
    
    # 生成刻度
    start = np.floor(vmin / step) * step
    end = np.ceil(vmax / step) * step
    ticks = np.arange(start, end + step/2, step)
    
    return ticks

OUTLIER_METRICS = {'qps', 'p50', 'p99'}
OUTLIER_Z_THRESHOLD = 3.5
SMOOTH_WINDOW = 50

def remove_large_outliers(time_values, y_values, z_threshold=OUTLIER_Z_THRESHOLD):
    """使用MAD鲁棒Z分数移除极端离群值，并同步移除对应时间点"""
    if len(y_values) < 3:
        return time_values, y_values
    y_array = np.array(y_values, dtype=float)
    median = np.median(y_array)
    mad = np.median(np.abs(y_array - median))
    if mad == 0:
        return time_values, y_values
    robust_z = 0.6745 * (y_array - median) / mad
    keep_mask = np.abs(robust_z) <= z_threshold
    filtered = [(t, y) for t, y, keep in zip(time_values, y_values, keep_mask) if keep]
    if not filtered:
        return time_values, y_values
    filtered_time, filtered_y = zip(*filtered)
    return list(filtered_time), list(filtered_y)

def smooth_series(y_values, window=SMOOTH_WINDOW):
    """先裁剪1%-99%百分位极端值，再做移动平均平滑（保持长度不变）"""
    if len(y_values) < 3 or window <= 1:
        return y_values
    y_array = np.array(y_values, dtype=float)
    p1, p99 = np.percentile(y_array, [1, 99])
    y_array = np.clip(y_array, p1, p99)
    window = min(window, len(y_array))
    if window % 2 == 0:
        window -= 1
    if window <= 1:
        return y_array.tolist()
    half = window // 2
    kernel = np.ones(window) / window
    core = np.convolve(y_array, kernel, mode='valid')
    smoothed = np.concatenate([y_array[:half], core, y_array[-half:]])
    return smoothed.tolist()

def remove_zero_recall_points(time_values, y_values):
    """移除recall为0的点，并同步移除对应时间点"""
    filtered = [(t, y) for t, y in zip(time_values, y_values) if y != 0]
    if not filtered:
        return [], []
    filtered_time, filtered_y = zip(*filtered)
    return list(filtered_time), list(filtered_y)

def select_odinann_recall_points(data):
    """取首尾[FULL REPORT] + 每次Merge finished前一个[FULL REPORT]"""
    if not data['time']:
        return [], []
    report_count = len(data['time'])
    selected = {0, report_count - 1}
    for idx in data.get('pre_merge_report_indices', []):
        if 0 <= idx < report_count:
            selected.add(idx)
    selected_indices = sorted(selected)
    return [data['time'][i] for i in selected_indices], [data['recall'][i] for i in selected_indices]

def plot_metric(data_list, labels, metric_key, ylabel, output_file):
    """绘制单个指标的对比图"""
    fig, ax = plt.subplots(figsize=(10, 6))
    
    # 准备一个列表来存储最终要绘制的数据
    plot_time_list = []
    plot_data_list = []
    all_values_for_ylim = []

    # 步骤1: 准备绘图数据 (一次循环完成所有数据处理)
    for i, (data, label) in enumerate(zip(data_list, labels)):
        time_values = data['time']
        y_values = data[metric_key]
        if metric_key in OUTLIER_METRICS:
            y_values = smooth_series(y_values)
        if metric_key == 'recall' and label == 'OdinANN':
            time_values, y_values = select_odinann_recall_points(data)
        if metric_key == 'recall':
            time_values, y_values = remove_zero_recall_points(time_values, y_values)
        plot_time_list.append(time_values)
        # 将处理后的数据保存起来
        plot_data_list.append(y_values)
        all_values_for_ylim.extend(y_values)

    # 步骤2: 循环绘图 (使用已处理好的数据)
    for i, (data, label) in enumerate(zip(data_list, labels)):
        color = COLORS.get(label, list(COLORS.values())[i % len(COLORS)])
        line_width = 4 if metric_key in ['recall', 'memory', 'storage'] else 2
        
        # 直接使用 plot_data_list 中预处理好的数据
        ax.plot(plot_time_list[i], plot_data_list[i], 
                label=label, 
                linewidth=line_width,
                color=color,
                alpha=0.9)
    
    ax.set_xlabel(r'Elapsed Time ($\times10^4$s)', fontsize=32)
    ax.set_ylabel(ylabel, fontsize=32)
    
    # 计算x轴刻度：0、中位数、最大值
    max_time = max([max(times) for times in plot_time_list if times])
    min_time = 0
    
    # 获取所有时间点用于计算中位数
    all_times = []
    for times in plot_time_list:
        all_times.extend(times)
    median_time = np.median(all_times)
    
    # 转换为10^4单位并取整
    median_tick = int(np.round(median_time / 1e4))
    max_tick = int(np.ceil(max_time / 1e4))
    
    # 设置x轴范围和刻度
    ax.set_xlim(0, max_time)
    ax.set_xticks([0, median_tick * 1e4, max_tick * 1e4])
    ax.set_xticklabels(['0', str(median_tick), str(max_tick)], fontsize=32)
    
    # 步骤3: 设置Y轴 (使用已处理好的 all_values_for_ylim)
    if metric_key == 'recall':
        ax.set_ylim(97.5, 100.5)
        ax.set_yticks([98, 99, 100])
        ax.tick_params(axis='y', labelsize=32)
    elif metric_key in ['storage', 'memory']:
        vmax = max(all_values_for_ylim) if all_values_for_ylim else 1
        margin = vmax * 0.05
        vmax = vmax + margin
        ticks = get_nice_ticks(0, vmax, num_ticks=4)
        ax.set_ylim(0, ticks[-1])
        ax.set_yticks(ticks)
        ax.tick_params(axis='y', labelsize=32)
    elif metric_key == 'qps':
        ticks = [1000, 2000, 3000, 4000, 5000]
        ax.set_ylim(1000, 5000)
        ax.set_yticks(ticks)
        
        def format_func(value, tick_number):
            return f"{int(value/1000)}k"
        
        ax.yaxis.set_major_formatter(FuncFormatter(format_func))
        ax.tick_params(axis='y', labelsize=32)
    else:
        vmin, vmax = min(all_values_for_ylim), max(all_values_for_ylim)
        margin = (vmax - vmin) * 0.05
        vmin = max(0, vmin - margin)
        vmax = vmax + margin
        ticks = get_nice_ticks(vmin, vmax, num_ticks=4)
        ax.set_ylim(ticks[0], ticks[-1])
        ax.set_yticks(ticks)
        ax.tick_params(axis='y', labelsize=32)
    
    ax.grid(True, alpha=0.3, linestyle='--')
    plt.tight_layout()
    
    plt.savefig(output_file, dpi=300, bbox_inches='tight', format='pdf')
    print(f"图片已保存: {output_file}")
    plt.close()

def create_legend(labels, output_file):
    """创建单独的图例文件"""
    fig_legend = plt.figure(figsize=(9, 1))
    
    # 创建图例元素
    legend_elements = []
    for i, label in enumerate(labels):
        color = COLORS.get(label, list(COLORS.values())[i % len(COLORS)])
        legend_elements.append(plt.Line2D([0], [0], color=color, linewidth=10, label=label))
    
    legend = fig_legend.legend(handles=legend_elements, 
                              loc='center', 
                              fontsize=32,
                              ncol=len(labels),
                              framealpha=0.9,
                              columnspacing=1.0)
    
    fig_legend.savefig(output_file, dpi=300, bbox_inches='tight', format='pdf')
    print(f"图例已保存: {output_file}")
    plt.close(fig_legend)

def main():
    if len(sys.argv) < 2:
        print("Usage: python script.py <log_file1> [log_file2 ...] [output_dir]")
        print("Example: python script.py sift_DEVISE_update.log sift_OdinANN_update.log ./output")
        sys.exit(1)

    args = sys.argv[1:]
    if args[-1].endswith('.log'):
        log_files = args
        output_dir = './output'
    else:
        log_files = args[:-1]
        output_dir = args[-1]

    if len(log_files) < 1:
        print("Error: 请至少提供1个log文件。")
        sys.exit(1)

    # 创建输出目录
    os.makedirs(output_dir, exist_ok=True)

    # 从文件名提取scheme名称（第二个下划线分隔的部分）
    labels = [extract_scheme_from_filename(log_file) for log_file in log_files]

    print(f"检测到的scheme名称: {labels}")

    valid_schemes = {'FreshDiskANN', 'DecoupleVS', 'OdinANN', 'DecoupleVS-NoGC'}
    invalid = [l for l in labels if l not in valid_schemes]
    if invalid:
        print(f"Error: 无法识别的scheme: {invalid}，合法值为 {sorted(valid_schemes)}。")
        sys.exit(1)

    # 解析log文件
    data_list = []
    for log_file, label in zip(log_files, labels):
        print(f"解析 {log_file}...")
        parsed_data = parse_log_file(log_file, label)
        data_list.append(parsed_data)

    if any(not data for data in data_list):
        print("Error: 无法从一个或多个log文件中提取数据。")
        sys.exit(1)

    for log_file, data in zip(log_files, data_list):
        print(f"{log_file}: {len(data['time'])} 个数据点")
    
    # 定义绘图参数 - 移除标题中的(a)(b)等标签
    metrics = [
        ('qps', 'Throughput (QPS)'),
        ('p50', 'Latency (ms)'),
        ('p99', 'Latency (ms)'),
        ('recall', 'Recall@10 (%)'),
        ('memory', 'Memory (GB)'),
        ('storage', 'Storage (GB)')
    ]
    
    # 打印统计信息
    print("\n" + "="*80)
    print("统计信息：各指标的平均值、最大值和最小值")
    print("="*80)
    
    for metric_key, ylabel in metrics:
        print(f"\n【{ylabel}】")
        for data, label in zip(data_list, labels):
            values = data[metric_key]
            if values:
                avg_val = np.mean(values)
                max_val = np.max(values)
                min_val = np.min(values)
                print(f"  {label:12s} - 平均值: {avg_val:10.2f}  最大值: {max_val:10.2f}  最小值: {min_val:10.2f}")
            else:
                print(f"  {label:12s} - 无数据")
    
    print("\n" + "="*80 + "\n")
    
    # 绘制6张图
    for metric_key, ylabel in metrics:
        output_file = os.path.join(output_dir, f'{metric_key}.pdf')
        plot_metric(data_list, labels, metric_key, ylabel, output_file)
    
    # 创建图例
    legend_file = os.path.join(output_dir, 'legend.pdf')
    create_legend(labels, legend_file)
    
    print(f"\n所有图片已保存到: {output_dir}")

if __name__ == "__main__":
    main()


==> plot/motivation/iowait/iowait.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Patch

plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['font.size'] = 10
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

data = {}
with open('iowait.txt', 'r') as f:
    lines = f.readlines()
    for line in lines[1:]:
        parts = line.strip().split('\t')
        scheme = parts[0]
        L = int(parts[1])
        cputime = float(parts[2])
        iowait = float(parts[3])
        if L not in data:
            data[L] = {}
        data[L][scheme] = {
            'CPUTime': cputime,
            'IOWait': iowait,
            'Total': cputime + iowait
        }

L_values = sorted(data.keys())

# ── 配色方案 ──────────────────────────────────────────────────────────────
# 与其他图保持一致：DiskANN=#ED7D31(橙), PipeANN=#70AD47(绿)
# IOWait 用主色+条纹，CPU 用主色的浅色版（Alpha混白）
colors = { 
    'DiskANN': {'iowait': '#DD8452', 'cpu': '#F2C4A0'}, 
    'PipeANN': {'iowait': '#70AD47', 'cpu': '#C6E0B4'},  
}
HATCH_COLOR  = '#333333'
BORDER_COLOR = '#333333'

fig, ax = plt.subplots(figsize=(10, 3.5))

bar_width = 0.35
x = np.arange(len(L_values))

# ── 绘制柱子 ─────────────────────────────────────────────────────────────
for i, L in enumerate(L_values):
    diskann_total = data[L]['DiskANN']['Total']

    # —— DiskANN ——
    di_norm = data[L]['DiskANN']['IOWait']  / diskann_total
    dc_norm = data[L]['DiskANN']['CPUTime'] / diskann_total

    # IOWait 段：深色填充 + 稀疏白色条纹
    ax.bar(x[i] - bar_width/2, di_norm, bar_width,
           color=colors['DiskANN']['iowait'], edgecolor='none', zorder=2)
    ax.bar(x[i] - bar_width/2, di_norm, bar_width,
           color='none', edgecolor='white', linewidth=0.8, hatch='///', zorder=3)

    # CPU 段：浅色填充，无条纹
    ax.bar(x[i] - bar_width/2, dc_norm, bar_width,
           bottom=di_norm, color=colors['DiskANN']['cpu'], edgecolor='none', zorder=2)

    # 外边框（整条柱子）
    ax.bar(x[i] - bar_width/2, 1.0, bar_width,
           color='none', edgecolor=BORDER_COLOR, linewidth=1.2, zorder=4)

    # IOWait / CPU 分界线
    ax.plot([x[i] - bar_width, x[i]],
            [di_norm, di_norm],
            color=BORDER_COLOR, linewidth=1.5, zorder=5)

    # 总量标注
    ax.text(x[i] - bar_width/2, 1.035, f'{diskann_total:.0f}',
            ha='center', va='bottom', fontsize=12, color='#222222')

    # —— PipeANN ——
    pi_norm = data[L]['PipeANN']['IOWait']  / diskann_total
    pc_norm = data[L]['PipeANN']['CPUTime'] / diskann_total
    pt_norm = data[L]['PipeANN']['Total']   / diskann_total

    ax.bar(x[i] + bar_width/2, pi_norm, bar_width,
           color=colors['PipeANN']['iowait'], edgecolor='none', zorder=2)
    ax.bar(x[i] + bar_width/2, pi_norm, bar_width,
           color='none', edgecolor='white', linewidth=0.8, hatch='///', zorder=3)

    ax.bar(x[i] + bar_width/2, pc_norm, bar_width,
           bottom=pi_norm, color=colors['PipeANN']['cpu'], edgecolor='none', zorder=2)

    ax.bar(x[i] + bar_width/2, pt_norm, bar_width,
           color='none', edgecolor=BORDER_COLOR, linewidth=1.2, zorder=4)

    ax.plot([x[i], x[i] + bar_width],
            [pi_norm, pi_norm],
            color=BORDER_COLOR, linewidth=1.5, zorder=5)

    ax.text(x[i] + bar_width/2, pt_norm + 0.035, f'{data[L]["PipeANN"]["Total"]:.0f}',
            ha='center', va='bottom', fontsize=12, color='#222222')

# ── 轴设置 ───────────────────────────────────────────────────────────────
ax.set_ylabel('Normalized latency', fontsize=17)
ax.set_xlabel('Candidate list size (L)', fontsize=17)
ax.set_xticks(x)
ax.set_xticklabels(L_values, fontsize=15)
ax.tick_params(axis='y', labelsize=15)
ax.set_yticks([0, 0.5, 1.0])
ax.set_ylim(0, 1.20)   # 留出标注空间

# y 轴网格（在柱子后面）
ax.yaxis.grid(True, color='#DDDDDD', linewidth=0.6, zorder=0)
ax.set_axisbelow(True)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_color('#AAAAAA')
ax.spines['bottom'].set_color('#AAAAAA')

# ── 图例 ─────────────────────────────────────────────────────────────────
legend_elements = [
    Patch(facecolor=colors['DiskANN']['iowait'], edgecolor='white',
          linewidth=0.8, hatch='///', label='DiskANN – I/O wait'),
    Patch(facecolor=colors['DiskANN']['cpu'],    edgecolor=BORDER_COLOR,
          linewidth=1.0,              label='DiskANN – CPU'),
    Patch(facecolor=colors['PipeANN']['iowait'], edgecolor='white',
          linewidth=0.8, hatch='///', label='PipeANN – I/O wait'),
    Patch(facecolor=colors['PipeANN']['cpu'],    edgecolor=BORDER_COLOR,
          linewidth=1.0,              label='PipeANN – CPU'),
]

ax.legend(handles=legend_elements, loc='lower center', bbox_to_anchor=(0.5, 1.01),
          fontsize=15, ncol=4, frameon=False,
          handlelength=1.4, handleheight=1.1,
          handletextpad=0.5, columnspacing=1.2)

plt.tight_layout()
plt.savefig('iowait.pdf', dpi=300, bbox_inches='tight')
plt.show()


==> plot/motivation/vector_characterization/characterization.py <==
import matplotlib.pyplot as plt
from matplotlib.patches import Patch

# 设置字体
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial', 'Helvetica', 'DejaVu Sans']
plt.rcParams['font.size'] = 10
plt.rcParams['pdf.fonttype'] = 42  # 使用TrueType字体
plt.rcParams['ps.fonttype'] = 42   # PostScript也使用TrueType字体

# 读取std.txt数据
std_data = {}
with open('std.txt', 'r') as f:
    lines = f.readlines()
    for line in lines[1:]:  # 跳过表头
        parts = line.strip().split('\t')
        parts = [p.strip() for p in parts if p.strip()]  # 去除空白
        type_name = parts[0]
        workload = parts[1]
        std = float(parts[2])
        abs_val = float(parts[3])
        
        if workload not in std_data:
            std_data[workload] = {}
        std_data[workload][type_name] = {'std': std, 'absValue': abs_val}

# 读取entropy.txt数据
entropy_data = {}
with open('entropy.txt', 'r') as f:
    lines = f.readlines()
    for line in lines[1:]:  # 跳过表头
        parts = line.strip().split('\t')
        type_name = parts[0]
        workload = parts[1]
        entropy = float(parts[2])
        abs_val = float(parts[3])
        
        if workload not in entropy_data:
            entropy_data[workload] = {}
        entropy_data[workload][type_name] = {'entropy': entropy, 'absValue': abs_val}

# 颜色配置
colors_std = {
    'GlobalDispersion': '#F4A4A4',
    'DimensionalDispersion': '#F4A4A4'
}
colors_entropy = {
    'GlobalEntropy': '#A4C4E4',
    'ColumnarEntropy': '#A4C4E4'
}

# 创建图形
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(10, 3.5))

# 数据集标签映射
workload_labels = {
    'SIFT1M': 'SIFT1M',
    'SPACEV1M': 'SPACEV1M',
    'DEVISE1M': 'DEVISE1M'
}

workloads = ['SIFT1M', 'SPACEV1M', 'DEVISE1M']
x_positions = [0, 1, 2]
bar_width = 0.35

# 绘制子图(a) Value dispersion
for i, workload in enumerate(workloads):
    # GlobalDispersion (GlobalD)
    global_std = std_data[workload]['GlobalDispersion']['std']
    global_abs = std_data[workload]['GlobalDispersion']['absValue']
    
    ax1.bar(x_positions[i] - bar_width/2, global_std, bar_width,
            color=colors_std['GlobalDispersion'], edgecolor='black', linewidth=1.0)
    ax1.text(x_positions[i] - bar_width/2, global_std + 0.02, f'{global_abs:.3g}',
             ha='center', va='bottom', fontsize=16)
    
    # DimensionalDispersion (DimensionalD)
    dim_std = std_data[workload]['DimensionalDispersion']['std']
    dim_abs = std_data[workload]['DimensionalDispersion']['absValue']
    
    ax1.bar(x_positions[i] + bar_width/2, dim_std, bar_width,
            color=colors_std['DimensionalDispersion'], edgecolor='black', linewidth=1.0,
            hatch='//')
    ax1.text(x_positions[i] + bar_width/2, dim_std + 0.02, f'{dim_abs:.3g}',
             ha='center', va='bottom', fontsize=16)

ax1.set_ylabel('Norm. dispersion', fontsize=18)
ax1.set_xticks(x_positions)
ax1.set_xticklabels([workload_labels[w] for w in workloads], fontsize=16)
ax1.set_ylim(0, 1.2)
ax1.tick_params(axis='y', labelsize=16)
ax1.spines['top'].set_visible(False)
ax1.spines['right'].set_visible(False)
ax1.text(0.5, -0.25, '(a) Value dispersion', transform=ax1.transAxes,
         ha='center', fontsize=20)

# 绘制子图(b) Information entropy
for i, workload in enumerate(workloads):
    # GlobalEntropy (GlobalE)
    global_ent = entropy_data[workload]['GlobalEntropy']['entropy']
    global_abs = entropy_data[workload]['GlobalEntropy']['absValue']
    
    ax2.bar(x_positions[i] - bar_width/2, global_ent, bar_width,
            color=colors_entropy['GlobalEntropy'], edgecolor='black', linewidth=1.0)
    ax2.text(x_positions[i] - bar_width/2, global_ent + 0.02, f'{global_abs:.3g}',
             ha='center', va='bottom', fontsize=16)
    
    # ColumnarEntropy (ColumnarE)
    col_ent = entropy_data[workload]['ColumnarEntropy']['entropy']
    col_abs = entropy_data[workload]['ColumnarEntropy']['absValue']
    
    ax2.bar(x_positions[i] + bar_width/2, col_ent, bar_width,
            color=colors_entropy['ColumnarEntropy'], edgecolor='black', linewidth=1.0,
            hatch='//')
    ax2.text(x_positions[i] + bar_width/2, col_ent + 0.02, f'{col_abs:.3g}',
             ha='center', va='bottom', fontsize=16)

ax2.set_ylabel('Norm. entropy', fontsize=18)
ax2.set_xticks(x_positions)
ax2.set_xticklabels([workload_labels[w] for w in workloads], fontsize=16)
ax2.set_ylim(0, 1.2)
ax2.tick_params(axis='y', labelsize=16)
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)
ax2.text(0.5, -0.25, '(b) Information entropy', transform=ax2.transAxes,
         ha='center', fontsize=20)

# 创建统一的图例
legend_elements = [
    Patch(facecolor=colors_std['GlobalDispersion'], edgecolor='black', 
          linewidth=1.0, label='GlobalStd'),
    Patch(facecolor=colors_std['DimensionalDispersion'], edgecolor='black',
          linewidth=1.0, label='DimensionalStd', hatch='//'),
    Patch(facecolor=colors_entropy['GlobalEntropy'], edgecolor='black',
          linewidth=1.0, label='GlobalEntropy'),
    Patch(facecolor=colors_entropy['ColumnarEntropy'], edgecolor='black',
          linewidth=1.0, label='ColumnarEntropy', hatch='//')
]

fig.legend(handles=legend_elements, loc='upper center', bbox_to_anchor=(0.5, 1.02),
           fontsize=18, ncol=4, frameon=False, handlelength=1.5, handleheight=1.2,
           columnspacing=1.5)

plt.tight_layout()
plt.subplots_adjust(top=0.88)
plt.savefig('vector_characterization.pdf', dpi=300, bbox_inches='tight')
plt.show()

==> plot/motivation/vector_characterization/entropy.r <==
if (require("scales")) {
    print("scales is loaded correctly")
} else {
    print("trying to install scales")
    install.packages("scales")
    if (require(scales)) {
        print("scales installed and loaded")
    } else {
        stop("could not install scales")
    }
}

if (require("ggplot2")) {
    print("ggplot2 is loaded correctly")
} else {
    print("trying to install ggplot2")
    install.packages("ggplot2")
    if (require(ggplot2)) {
        print("ggplot2 installed and loaded")
    } else {
        stop("could not install ggplot2")
    }
}

if (require("RColorBrewer")) {
    print("RColorBrewer is loaded correctly")
} else {
    print("trying to install RColorBrewer")
    install.packages("RColorBrewer")
    if (require(RColorBrewer)) {
        print("RColorBrewer installed and loaded")
    } else {
        stop("could not install RColorBrewer")
    }
}

# if (require("extrafont")) {
#     print("extrafont is loaded correctly")
# } else {
#     print("trying to install extrafont")
#     install.packages("extrafont")
#     if (require(extrafont)) {
#         print("extrafont installed and loaded")
#     } else {
#         stop("could not install extrafont")
#     }
# }

if (require("grid")) {
    print("grid is loaded correctly")
} else {
    print("trying to install grid")
    install.packages("grid")
    if (require(grid)) {
        print("grid installed and loaded")
    } else {
        stop("could not install grid")
    }
}


library(grid)
library(ggplot2)
# library(extrafont)
require(scales)

# font_import()
# loadfonts()

mywidth <- 4.9
myheight <- 2.5
colorManual <- c("#FACFCE", "#8C142A")

if (T) {
    args <- commandArgs(trailingOnly = TRUE)
    x1 <- read.table(args[1], header = TRUE)
    cairo_pdf(file = args[2], width = mywidth, height = myheight)
    x1 <- subset(x1, workload %in% c("A", "B", "C"))
    x1 <- subset(x1, Type %in% c("GlobalEntropy", "ColumnarEntropy"))
    x1$Type <- factor(x1$Type, levels = c("GlobalEntropy", "ColumnarEntropy"), labels = c("GlobalEntropy", "ColumnarEntropy")) # nolint: line_length_linter.
    x1$workload <- factor(x1$workload, levels = c("A", "B", "C"), labels = c("A", "B", "C")) # nolint
    x1$entropy <- x1$entropy
    x1$absValue <- x1$absValue
    ggplot(data = x1, aes(x = workload, y = entropy, fill = Type)) +
        geom_bar(stat = "identity", position = position_dodge(0.8), colour = "black", width = 0.8, linewidth = 0.1) +
        # geom_errorbar(aes(x = workload, ymin = entropy, ymax = entropy), width = 0.35, colour = "black", position = position_dodge(0.8)) +
        geom_text(aes(label = ifelse(absValue > 10, sprintf("%.2f", absValue), sprintf("%.2f", absValue))), position = position_dodge(width = 0.8), vjust = -0.2, size = 5, angle = 0, colour = "black") +
        scale_fill_manual(values = colorManual) +
        coord_cartesian(ylim = c(0, 1.2)) +
        scale_y_continuous(expand = c(0, 0), breaks = seq(0, 1, 0.5), labels = format(seq(0, 1, 0.5), scientific = FALSE)) +
        # scale_x_discrete(breaks=xlevels, labels=xlabels) +
        guides(fill = guide_legend(nrow = 1)) +
        ylab("Norm. entropy") +
        xlab("") +
        theme_bw() +
        theme(
            panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
            panel.background = element_blank(),
            panel.border = element_blank(),
            axis.line = element_line(colour = "black", linewidth = 0.15),
            axis.ticks = element_line(linewidth = 0.15),
            axis.text.x = element_text(margin = margin(5, 0, 0, 0), angle = 0, hjust = 0.5, colour = "black", size = 20),
            axis.title.y = element_text(size = 20, hjust = 0.5),
            axis.text.y = element_text(margin = margin(0, 2, 0, 0), colour = "black", size = 20),
            axis.title.x = element_text(size = rel(0)),
            legend.key.size = unit(0.5, "cm"),
            legend.title = element_blank(),
            legend.position = "none",
            legend.margin = margin(t = 0, unit = "cm"),
            legend.direction = "horizontal",
            legend.box = "horizontal",
            legend.text = element_text(size = 20),
            plot.margin = unit(c(0.1, 0.1, 0.1, 0.1), "cm")
        )
}


==> plot/motivation/vector_characterization/legend.r <==
if (require("scales")) {
    print("scales is loaded correctly")
} else {
    print("trying to install scales")
    install.packages("scales")
    if (require(scales)) {
        print("scales installed and loaded")
    } else {
        stop("could not install scales")
    }
}

if (require("ggplot2")) {
    print("ggplot2 is loaded correctly")
} else {
    print("trying to install ggplot2")
    install.packages("ggplot2")
    if (require(ggplot2)) {
        print("ggplot2 installed and loaded")
    } else {
        stop("could not install ggplot2")
    }
}

if (require("RColorBrewer")) {
    print("RColorBrewer is loaded correctly")
} else {
    print("trying to install RColorBrewer")
    install.packages("RColorBrewer")
    if (require(RColorBrewer)) {
        print("RColorBrewer installed and loaded")
    } else {
        stop("could not install RColorBrewer")
    }
}

# if (require("extrafont")) {
#     print("extrafont is loaded correctly")
# } else {
#     print("trying to install extrafont")
#     install.packages("extrafont")
#     if (require(extrafont)) {
#         print("extrafont installed and loaded")
#     } else {
#         stop("could not install extrafont")
#     }
# }

if (require("grid")) {
    print("grid is loaded correctly")
} else {
    print("trying to install grid")
    install.packages("grid")
    if (require(grid)) {
        print("grid installed and loaded")
    } else {
        stop("could not install grid")
    }
}



library(grid)
library(ggplot2)
# library(extrafont)
require(scales)

# font_import()
# loadfonts()

mywidth <- 10
myheight <- 2.5
colorManual <- c("#CACACA", "#9FC131", "#FACFCE", "#8C142A")

if (T) {
    args <- commandArgs(trailingOnly = TRUE)
    x1 <- read.table(args[1], header = TRUE)
    cairo_pdf(file = args[2], width = mywidth, height = myheight)
    x1 <- subset(x1, workload %in% c("A", "B", "C"))
    x1 <- subset(x1, Type %in% c("mLSM", "CoarseSchedule", "FineSchedule", "HATS"))
    x1$Type <- factor(x1$Type, levels = c("mLSM", "CoarseSchedule", "FineSchedule", "HATS"), labels = c("GlobalD", "DimensionalD", "GlobalE", "ColumnarE"))
    x1$workload <- factor(x1$workload, levels = c("A", "B", "C"), labels = c("A", "B", "C"))
    x1$thpt <- x1$thpt
    x1$fraction <- x1$fraction
    
    my_hist <- ggplot(data = x1, aes(x = workload, y = thpt, fill = Type)) +
        geom_bar(stat = "identity", position = position_dodge(0.8), colour = "black", width = 0.8, linewidth = 0.1) +
        geom_errorbar(aes(x = workload, ymin = thpt - fraction, ymax = thpt + fraction), width = 0.35, colour = "black", position = position_dodge(0.8)) +
        scale_fill_manual(values = colorManual) +
        coord_cartesian(ylim = c(0, 100)) +
        scale_y_continuous(expand = c(0, 0), breaks = seq(0, 90, 30), labels = format(seq(0, 90, 30), scientific = FALSE)) +
        guides(fill = guide_legend(nrow = 1)) +
        ylab("Norm. thpt") +
        xlab("") +
        theme_bw() +
        theme(
            panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
            panel.background = element_blank(),
            panel.border = element_blank(),
            axis.line = element_line(colour = "black", linewidth = 0.15),
            axis.ticks = element_line(linewidth = 0.15),
            axis.text.x = element_text(margin = margin(5, 0, 0, 0), angle = 0, hjust = 0.5, colour = "black", size = 20),
            axis.title.y = element_text(size = 20, hjust = 0.5),
            axis.text.y = element_text(margin = margin(0, 2, 0, 0), colour = "black", size = 20),
            axis.title.x = element_text(size = rel(0)),
            legend.key.size = unit(0.5, "cm"),
            legend.title = element_blank(),
            legend.position = c(0.5, 0.5),
            legend.margin = margin(t = 0, unit = "cm"),
            legend.direction = "horizontal",
            legend.box = "horizontal",
            legend.text = element_text(size = 20),
            plot.margin = unit(c(0.1, 0.1, 0.1, 0.1), "cm")
        )
    
    g_legend <- function(a.gplot) {
        tmp <- ggplot_gtable(ggplot_build(a.gplot))
        leg <- which(sapply(tmp$grobs, function(x) x$name) == "guide-box")
        legend <- tmp$grobs[[leg]]
        return(legend)
    }
    
    legend <- g_legend(my_hist)
    
    grid.newpage()
    grid.draw(legend)
}


==> plot/motivation/vector_characterization/std.r <==
if (require("scales")) {
    print("scales is loaded correctly")
} else {
    print("trying to install scales")
    install.packages("scales")
    if (require(scales)) {
        print("scales installed and loaded")
    } else {
        stop("could not install scales")
    }
}

if (require("ggplot2")) {
    print("ggplot2 is loaded correctly")
} else {
    print("trying to install ggplot2")
    install.packages("ggplot2")
    if (require(ggplot2)) {
        print("ggplot2 installed and loaded")
    } else {
        stop("could not install ggplot2")
    }
}

if (require("RColorBrewer")) {
    print("RColorBrewer is loaded correctly")
} else {
    print("trying to install RColorBrewer")
    install.packages("RColorBrewer")
    if (require(RColorBrewer)) {
        print("RColorBrewer installed and loaded")
    } else {
        stop("could not install RColorBrewer")
    }
}

# if (require("extrafont")) {
#     print("extrafont is loaded correctly")
# } else {
#     print("trying to install extrafont")
#     install.packages("extrafont")
#     if (require(extrafont)) {
#         print("extrafont installed and loaded")
#     } else {
#         stop("could not install extrafont")
#     }
# }

if (require("grid")) {
    print("grid is loaded correctly")
} else {
    print("trying to install grid")
    install.packages("grid")
    if (require(grid)) {
        print("grid installed and loaded")
    } else {
        stop("could not install grid")
    }
}


library(grid)
library(ggplot2)
# library(extrafont)
require(scales)

# font_import()
# loadfonts()

mywidth <- 4.9
myheight <- 2.5
colorManual <- c("#CACACA", "#9FC131")

if (T) {
    args <- commandArgs(trailingOnly = TRUE)
    x1 <- read.table(args[1], header = TRUE)
    cairo_pdf(file = args[2], width = mywidth, height = myheight)
    x1 <- subset(x1, workload %in% c("A", "B", "C"))
    x1 <- subset(x1, Type %in% c("GlobalDispersion", "DimensionalDispersion"))
    x1$Type <- factor(x1$Type, levels = c("GlobalDispersion", "DimensionalDispersion"), labels = c("GlobalDispersion", "DimensionalDispersion")) # nolint: line_length_linter.
    x1$workload <- factor(x1$workload, levels = c("A", "B", "C"), labels = c("A", "B", "C")) # nolint
    x1$std <- x1$std
    x1$absValue <- x1$absValue
    ggplot(data = x1, aes(x = workload, y = std, fill = Type)) +
        geom_bar(stat = "identity", position = position_dodge(0.8), colour = "black", width = 0.8, linewidth = 0.1) +
        # geom_errorbar(aes(x = workload, ymin = std, ymax = std), width = 0.35, colour = "black", position = position_dodge(0.8)) +
        geom_text(aes(label = ifelse(absValue > 10, sprintf("%.2f", absValue), sprintf("%.2f", absValue))), position = position_dodge(width = 0.8), vjust = -0.2, size = 5, angle = 0, colour = "black") +
        scale_fill_manual(values = colorManual) +
        coord_cartesian(ylim = c(0, 1.2)) +
        scale_y_continuous(expand = c(0, 0), breaks = seq(0, 1, 0.5), labels = format(seq(0, 1, 0.5), scientific = FALSE)) +
        # scale_x_discrete(breaks=xlevels, labels=xlabels) +
        guides(fill = guide_legend(nrow = 1)) +
        ylab("Norm. dispersion") +
        xlab("") +
        theme_bw() +
        theme(
            panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
            panel.background = element_blank(),
            panel.border = element_blank(),
            axis.line = element_line(colour = "black", linewidth = 0.15),
            axis.ticks = element_line(linewidth = 0.15),
            axis.text.x = element_text(margin = margin(5, 0, 0, 0), angle = 0, hjust = 0.5, colour = "black", size = 20),
            axis.title.y = element_text(size = 20, hjust = 0.5),
            axis.text.y = element_text(margin = margin(0, 2, 0, 0), colour = "black", size = 20),
            axis.title.x = element_text(size = rel(0)),
            legend.key.size = unit(0.5, "cm"),
            legend.title = element_blank(),
            legend.position = "none",
            legend.margin = margin(t = 0, unit = "cm"),
            legend.direction = "horizontal",
            legend.box = "horizontal",
            legend.text = element_text(size = 20),
            plot.margin = unit(c(0.1, 0.1, 0.1, 0.1), "cm")
        )
}


==> plot/plot.sh <==
#!/bin/bash


./plotSingle.sh path=./vector_characterization rSrc=legend dataSrc=thpt target=legend
./plotSingle.sh path=./vector_characterization rSrc=std dataSrc=std target=std
./plotSingle.sh path=./vector_characterization rSrc=entropy dataSrc=entropy target=entropy
# ./plotSingle.sh path=./evaluation/micro/effectiveness rSrc=latency dataSrc=latency target=latency


==> plot/plotSingle.sh <==
#!/bin/bash

path="."
rSrc="legend"
dataSrc="storage"
target="legend"

for param in $*; do
    if [[ `echo $param | grep "path" | wc -l` -eq 1 ]]; then
        path=`echo $param | sed 's/path=//g'`
    elif [[ `echo $param | grep "rSrc" | wc -l` -eq 1 ]]; then
        rSrc=`echo $param | sed 's/rSrc=//g'`
    elif [[ `echo $param | grep "dataSrc" | wc -l` -eq 1 ]]; then
        dataSrc=`echo $param | sed 's/dataSrc=//g'`
    elif [[ `echo $param | grep "target" | wc -l` -eq 1 ]]; then
        target=`echo $param | sed 's/target=//g'`
    fi
done

Rscript $path/$rSrc.r $path/$dataSrc.txt $path/$target.pdf
pdfcrop $path/$target.pdf $path/$target.pdf
